Global Contact-Rich Planning with Sparsity-Rich Semidefinite Relaxations

We show that contact-rich motion planning is also sparsity-rich when viewed as polynomial optimization (POP). We can exploit not only the correlative and term sparsity patterns that are general to all POPs, but also specialized sparsity patterns from the robot kinematic structure and the separability of contact modes. Such sparsity enables the design of high-order but sparse semidefinite programming (SDPs) relaxations--building upon Lasserre's moment and sums of squares hierarchy--that (i) can be solved in seconds by off-the-shelf SDP solvers, and (ii) compute near globally optimal solutions to the nonconvex contact-rich planning problems with small certified suboptimality. Through extensive experiments both in simulation (Push Bot, Push Box, Push Box with Obstacles, and Planar Hand) and real world (Push T), we demonstrate the power of using convex SDP relaxations to generate global contact-rich motion plans. As a contribution of independent interest, we release the Sparse Polynomial Optimization Toolbox (SPOT)--implemented in C++ with interfaces to both Python and Matlab--that automates sparsity exploitation for robotics and beyond.

==> figures/robotics-specific/geogebra_javascript.js <==
function ggbOnInit() {}

==> figures/sparsity/chodal-extension_files/canvas2pdf.min.js <==
/*
 *
 *  A canvas to PDF converter. Uses a mock canvas context to build a PDF document.
 *
 *  Licensed under the MIT license:
 *  http://www.opensource.org/licenses/mit-license.php
 *
 *  Author:
 *  Joshua Gould
 *
 *  @license Copyright (c) 2017 Joshua Gould
 */
!function(t){"use strict";var e=void 0!==e?e:{};function i(t,e,i,n){t=t%360+360*(t<0);var r=i+(i<.5?i:1-i)*(e=isNaN(t)||isNaN(e)?0:e),s=2*i-r;return l(o(t>=240?t-240:t+120,s,r),o(t,s,r),o(t<120?t+240:t-120,s,r),n)}function o(t,e,i){return 255*(t<60?e+(i-e)*t/60:t<180?i:t<240?e+(i-e)*(240-t)/60:e)}t.canvas2pdf=e;var n="\\s*([+-]?\\d+)\\s*",r="\\s*([+-]?\\d*\\.?\\d+(?:[eE][+-]?\\d+)?)\\s*",s="\\s*([+-]?\\d*\\.?\\d+(?:[eE][+-]?\\d+)?)%\\s*",a=new RegExp("^rgb\\("+[n,n,n]+"\\)$"),h=new RegExp("^rgb\\("+[s,s,s]+"\\)$"),c=new RegExp("^rgba\\("+[n,n,n,r]+"\\)$"),p=new RegExp("^rgba\\("+[s,s,s,r]+"\\)$"),d=new RegExp("^hsl\\("+[r,s,s]+"\\)$"),f=new RegExp("^hsla\\("+[r,s,s,r]+"\\)$"),l=function(t,e,i,o){return{c:t/255+" "+e/255+" "+i/255,a:o}},u=function(t){if(!t)return{c:"0 0 0",a:1};var e,o=function(t,e){return t.length>=e.length&&t.substring(0,e.length)===e};if(!o(t,"rgb")&&!o(t,"hsl")){var n=document.createElement("div");n.style.color=t,document.body.appendChild(n),t=window.getComputedStyle(n).color+"",document.body.removeChild(n)}var r=((t=t.replace(/\s/g,""))+"").trim().toLowerCase();return(e=a.exec(r))?l(e[1],e[2],e[3],1):(e=h.exec(r))?l(255*e[1]/100,255*e[2]/100,255*e[3]/100,1):(e=c.exec(r))?l(e[1],e[2],e[3],e[4]):(e=p.exec(r))?l(255*e[1]/100,255*e[2]/100,255*e[3]/100,e[4]):(e=d.exec(r))?i(e[1],e[2]/100,e[3]/100):(e=f.exec(r))?i(e[1],e[2]/100,e[3]/100,e[4]):{c:t,a:1}};
/*
	@license MIT LICENSE
	Copyright (c) 2014 Devon Govett

	Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

	The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

	THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
	*/function g(){this.objects=[],this.catalog=this.add(new m),this.pages=this.add(new y),this.catalog.setPages(this.pages),this.pageWidth=8.27,this.pageHeight=11.69,this.textStyle=new j,this.fonts=[],this.lineWidth=1,this.lineEndType=0,this.alpha=1,e.useFlateDecode=!!window.pako||!!window.fflate,e.deflate=function(t){var e=t;if(window.pako)return window.pako.deflate(e);if(window.fflate){if("string"==typeof e)e=(new TextEncoder).encode(e);return window.fflate.zlibSync(e)}return e}}function m(){}function y(){this.pages=[]}function C(t,e,i,o){this.pdf=t,this.fonts=[],this.images=[],this.fillImages=[],this.alphas=[],this.fillColor="0 0 0 ",this.strokeColor="0 0 0 ",this.lineWidth=2,this.lineCap=0,this.lineJoin=1,this.fontSize=12,this.font="normal",this.width=72*e,this.height=72*i,this.pagesID=o,this._ctm=[1,0,0,1,0,0]}function x(t){this.fontName=t}function P(){this.stream=""}e.PdfContext=function(t,e){var i=this,o=new g;this.doc=o;var n=document.createElement("canvas");this.context=n.getContext("2d"),o.pageSetWidth(t/72),o.pageSetHeight(e/72),o.addPage();var r="10px Helvetica";this.textAlign="left",this.textBaseline="alphabetic";Object.defineProperty(this,"fillStyle",{get:function(){return this.fillColor},set:function(t){if(this.fillColor=t,t instanceof b)console.log("TODO",i.doc);else{var e=u(t);i.doc.fillColor(e.c,e.a)}}}),Object.defineProperty(this,"strokeStyle",{get:function(){return i.doc.strokeColor()},set:function(t){var e=u(t);i.doc.strokeColor(e.c,e.a)}}),Object.defineProperty(this,"lineWidth",{get:function(){return i.doc.setLineWidth()},set:function(t){i.doc.setLineWidth(t)}}),Object.defineProperty(this,"lineCap",{get:function(){return"butt"},set:function(t){i.doc.lineCap(t)}}),Object.defineProperty(this,"lineJoin",{get:function(){return"miter"},set:function(t){i.doc.lineJoin(t)}}),Object.defineProperty(this,"miterLimit",{get:function(){return 10},set:function(){}}),Object.defineProperty(this,"globalAlpha",{get:function(){return i.doc.opacity()},set:function(t){i.doc.opacity(t)}}),Object.defineProperty(this,"font",{get:function(){return r},set:function(t){this.context.font=t,r=t;var e,o,n=((o=(e=/^\s*(?=(?:(?:[-a-z]+\s*){0,2}(italic|oblique))?)(?=(?:(?:[-a-z]+\s*){0,2}(small-caps))?)(?=(?:(?:[-a-z]+\s*){0,2}(bold(?:er)?|lighter|[1-9]00))?)(?:(?:normal|\1|\2|\3)\s*){0,3}((?:xx?-)?(?:small|large)|medium|smaller|larger|[.\d]+(?:\%|in|[cem]m|ex|p[ctx]))(?:\s*\/\s*(normal|[.\d]+(?:\%|in|[cem]m|ex|p[ctx])))?\s*([-_,\'\"\sa-z0-9]+?)\s*$/i).exec(i.font))||(console.log("error parsing font "+i.font),o=e.exec("10px Helvetica")),o[6].indexOf("sans-serif")>-1&&(o[6]="Helvetica"),o[6].indexOf("serif")>-1&&(o[6]="Times-Roman"),{style:o[1]||"normal",size:parseInt(o[4])||10,family:o[6]||"Helvetica",weight:o[3]||"normal"});i.doc.fontSize(n.size),i.doc.font(n.family),i.doc.setFontStyle("normal"!=n.weight,"normal"!=n.style,!1)}}),this.font=r,this.strokeStyle="rgb(0,0,0)",this.fillStyle="rgb(0,0,0)"},e.PdfContext.prototype.end=function(){this.doc.end()},e.PdfContext.prototype.addPage=function(){this.doc.addPage()},e.PdfContext.prototype.save=function(){this.doc.save()},e.PdfContext.prototype.restore=function(){this.doc.restore()},e.PdfContext.prototype.transform=function(t,e,i,o,n,r){this.doc.transform(t,e,i,o,n,r)},e.PdfContext.prototype.scale=function(t,e){this.doc.scale(t,e)},e.PdfContext.prototype.rotate=function(t){var e=180*t/Math.PI;this.doc.rotate(e)},e.PdfContext.prototype.translate=function(t,e){this.doc.translate(t,e)},e.PdfContext.prototype.beginPath=function(){this.doc.beginPath()},e.PdfContext.prototype.moveTo=function(t,e){this.doc.moveTo(t,e)},e.PdfContext.prototype.closePath=function(){this.doc.closePath()},e.PdfContext.prototype.lineTo=function(t,e){this.doc.lineTo(t,e)},e.PdfContext.prototype.stroke=function(){this.doc.stroke()},e.PdfContext.prototype.fill=function(t){this.doc.fill(t)},e.PdfContext.prototype.rect=function(t,e,i,o){this.doc.rect(t,e,i,o)},e.PdfContext.prototype.fillRect=function(t,e,i,o){this.doc.beginPath(),this.doc.rect(t,e,i,o),this.doc.fill()},e.PdfContext.prototype.strokeRect=function(t,e,i,o){this.doc.beginPath(),this.doc.rect(t,e,i,o),this.doc.stroke()},e.PdfContext.prototype.clearRect=function(t,e,i,o){var n=this.doc.fillColor();this.doc.fillColor("white"),this.doc.rect(t,e,i,o),this.doc.fill(),this.doc.fillColor(n)},e.PdfContext.prototype.arc=function(t,e,i,o,n,r){this.doc.arc(t,e,i,o,n,r)},e.PdfContext.prototype.bezierCurveTo=function(t,e,i,o,n,r){this.doc.bezierCurveTo(t,e,i,o,n,r)},e.PdfContext.prototype.quadraticCurveTo=function(t,e,i,o){this.doc.quadraticCurveTo(t,e,i,o)},e.PdfContext.prototype.createLinearGradient=function(t,e,i,o){return this.doc.linearGradient(t,e,i,o)},e.PdfContext.prototype.createRadialGradient=function(t,e,i,o,n,r){var s=this.doc.radialGradient(t,e,i,o,n,r);return s.addColorStop=function(t,e){var i=u(e);s.stop(t,i.c,i.a)},s},e.PdfContext.prototype.fillText=function(t,e,i){t&&t.trim().length&&this.doc.textAdd(e,i,t)},e.PdfContext.prototype.strokeText=function(){console.log("strokeText not implemented, use fillText")},e.PdfContext.prototype.measureText=function(t){return this.context.measureText(t+"")},e.PdfContext.prototype.clip=function(){this.doc.clip()},e.PdfContext.prototype.getPDFbase64=function(){return this.doc.getBase64Text()},e.PdfContext.prototype.getPDFtext=function(){return this.doc.getText()},e.PdfContext.prototype.drawImage=function(t,e,i,o,n){var r=this.m00_*this.m11_-this.m01_*this.m10_;return this.doc.drawImage(t,e,i,o,n,Math.sqrt(Math.abs(r)))},e.PdfContext.prototype.setLineDash=function(t){return this.doc.setLineDash(t)},e.PdfContext.prototype.createPattern=function(t){return this.doc.imageTileLoad(t),{setTransform:()=>{}}},e.PdfContext.prototype.setTransform=function(){console.log("setTransform not implemented")},e.PdfContext.prototype.drawFocusRing=function(){console.log("drawFocusRing not implemented")},e.PdfContext.prototype.createImageData=function(){console.log("drawFocusRing not implemented")},e.PdfContext.prototype.getImageData=function(){console.log("getImageData not implemented")},e.PdfContext.prototype.putImageData=function(){console.log("putImageData not implemented")},e.PdfContext.prototype.globalCompositeOperation=function(){console.log("globalCompositeOperation not implemented")},e.PdfContext.prototype.arcTo=function(){console.log("arcTo not implemented")},g.prototype.add=function(t){return this.objects.push(t),t.id=this.objects.length,t},g.prototype.pageSetWidth=function(t){this.pageWidth=t},g.prototype.pageSetHeight=function(t){this.pageHeight=t},g.prototype.addPage=function(){this.currentPage=new C(this,this.pageWidth,this.pageHeight,this.pages.id),this.add(this.currentPage),this.pages.addPage(this.currentPage);var t=new P;this.add(t),this.currentPage.setStream(t)},g.prototype.font=function(t){this.currentPage.setFontName(t)},g.prototype.fontSize=function(t){this.currentPage.setFontSize(t)},g.prototype.lineJoin=function(t){this.currentPage.setLineJoin(t)},g.prototype.lineCap=function(t){this.currentPage.setLineCap(t)},g.prototype.setLineWidth=function(t){this.currentPage.setLineWidth(t)},g.prototype.strokeColor=function(t,e){this.currentPage.setStrokeColor(t,e)},g.prototype.fillColor=function(t,e){this.currentPage.setFillColor(t,e)},g.prototype.pageSetCurrent=function(t){this.currentPage=t},g.prototype.font=function(t){this.textStyle.setFontName(t)},g.prototype.fontSetSize=function(t){this.textStyle.fontSetSize(t)},g.prototype.setFontStyle=function(t,e){this.textStyle.setFontStyle(t,e)},g.prototype.setFont=function(t){var e=t.getFontName();if(null!=e){var i,o=null;for(i=0;i<this.fonts.length;i++)this.fonts[i].fontName==e&&(o=this.fonts[i]);null==o&&(o=new x(e),this.add(o),this.fonts.push(o)),t.setFont(o)}},g.prototype.textAdd=function(t,e,i){var o=this.textStyle.clone();this.setFont(o),this.currentPage.textAdd(t,e,i,o)},g.prototype.imageLoadFromCanvas=function(t,e){(t=new w(t)).scale=e,this.add(t),t.mask&&this.add(t.mask),this.currentImage=t},g.prototype.imageTileLoadFromCanvas=function(t){t=new I(t),this.add(t),this.currentPage.currentImageTile=t},g.prototype.linearGradient=function(t,e,i,o){var n=new b(t,e,i,o,this.currentPage);return this.add(n),this.currentPage.currentImageTile=n,this.addPatternToPage(n),n},g.prototype.doDrawImage=function(t,e,i,o){this.currentPage.drawImage(t,e,this.currentImage,this.alpha,i,o)},g.prototype.addPatternToPage=function(t){this.currentPage.addPatternToPage(t)},g.prototype.moveTo=function(t,e){this.currentPage.moveTo(t,e)},g.prototype.lineTo=function(t,e){this.currentPage.lineTo(t,e)},g.prototype.bezierCurveTo=function(t,e,i,o,n,r){this.currentPage.bezierCurveTo(t,e,i,o,n,r)},g.prototype.translate=function(t,e){this.currentPage.translate(t,e)},g.prototype.transform=function(t,e,i,o,n,r){this.currentPage.transform(t,e,i,o,n,r)},g.prototype.drawImage=function(t,e,i,o,n,r){var s=1;if("img"==t.nodeName.toLowerCase()){var a=document.createElement("canvas");t.src.startsWith&&t.src.startsWith("data:image/svg")&&(s=2*Math.max(1,r||1)),a.width=t.width*s,a.height=t.height*s,a.getContext("2d").drawImage(t,0,0,t.width,t.height,0,0,a.width,a.height),t=a}this.imageLoadFromCanvas(t,s),this.doDrawImage(e,i,t.width,t.height)},g.prototype.imageTileLoad=function(t){if("img"==t.nodeName.toLowerCase()){var e=document.createElement("canvas");e.width=t.width,e.height=t.height,e.getContext("2d").drawImage(t,0,0),t=e}this.imageTileLoadFromCanvas(t),this.addPatternToPage(this.currentPage.currentImageTile)},g.prototype.scale=function(t,e,i){this.currentPage.scale(t,e,i)},g.prototype.rotate=function(t,e){this.currentPage.rotate(t,e)},g.prototype.beginPath=function(){this.currentPage.beginPath()},g.prototype.arc=function(t,e,i,o,n,r){this.currentPage.arc(t,e,i,o,n,r)},g.prototype.closePath=function(){this.currentPage.closePath()},g.prototype.stroke=function(){this.currentPage.stroke()},g.prototype.clip=function(t){this.currentPage.clip(t)},g.prototype.opacity=function(t){this.currentPage.setAlpha(t)},g.prototype.setLineDash=function(t){this.currentPage.setLineDash(t)},g.prototype.save=function(){this.currentPage.saveContext()},g.prototype.restore=function(){this.currentPage.restoreContext()},g.prototype.fill=function(t){this.currentPage.fill(t)},g.prototype.rect=function(t,e,i,o){this.currentPage.rect(t,e,i,o)},g.prototype.quadraticCurveTo=function(t,e,i,o){this.currentPage.quadraticCurveTo(t,e,i,o)},g.prototype.graphicsSetAlpha=function(t){this.alpha=Math.floor(100*t/255)/100,this.textStyle.setAlpha(t)},g.prototype.graphicsSetLineEndType=function(t){this.lineEndType=t},g.prototype._write=function(t){this.stream+=t+"\n"},g.prototype.getObject=function(t){var e,i;for(this.stream="",this._write("%PDF-1.7"),e=0;e<this.objects.length;e++)(i=this.objects[e]).offset=this.stream.length,i=i.getObject(this,t),this._write(i);t=this.stream.length,this._write("xref"),this._write("0 "+(this.objects.length+1)),this._write("0000000000 65535 f");var o=this.objects;for(e=0;e<o.length;e++){var n=this.objects[e].offset;n=("0000000000"+n).slice(-10),this._write(n+" 00000 n")}return this._write("trailer"),this._write(v.convert({Size:this.objects.length+1,Root:new T(this.catalog.id+" 0 R")})),this._write("startxref"),this._write(t),this._write("%%EOF"),this.stream},g.prototype.getBase64Text=function(){return"data:application/pdf;base64,"+btoa(this.getObject(this))},m.prototype.setPages=function(t){this.props={Type:"Catalog",Pages:new T(t.id+" 0 R")}},m.prototype.getObject=function(){return v.makeObject(this.props,this.id)},y.prototype.addPage=function(t){return this.pages.push(t),t.setPageNumber(this.pages.length),t},y.prototype.getObject=function(){for(var t="[",e=0;e<this.pages.length;e++)t+=this.pages[e].id,t+=" 0 R ";t+="]";var i={Type:"Pages",Count:this.pages.length,Kids:new T(t)};return v.makeObject(i,this.id)},C.prototype.setStream=function(t){this.pdfStream=t,this.transform(1,0,0,-1,0,this.height)},C.prototype.setPageNumber=function(t){this.pageNumber=t},C.prototype.textAdd=function(t,e,i,o){var n=this.fontSize;-1==this.fonts.indexOf(o.font)&&this.fonts.push(o.font),i=v.convert(new String(i)),this.setAlpha(o.alpha),e=this.height-e,this.saveContext(),this.transform(1,0,0,-1,0,this.height),this.pdfStream.addText("BT "+this.strokeColor+" rg /F"+o.font.id+" "+n+" Tf 1 0 0 1 "+t+" "+e+" cm "+i+"Tj ET "),this.restoreContext()},C.prototype.setAlpha=function(t){-1==this.alphas.indexOf(t)&&this.alphas.push(t);var e=this.alphas.indexOf(t);this.pdfStream.addText("/Alpha"+e+" gs "),this.currentAlpha=t},C.prototype.moveTo=function(t,e){this.pdfStream.addText(t+" "+e+" m ")},C.prototype.setLineWidth=function(t){this.lineWidth=t},C.prototype.lineTo=function(t,e){this.pdfStream.addText(t+" "+e+" l ")},C.prototype.bezierCurveTo=function(t,e,i,o,n,r){this.pdfStream.addText(t+" "+e+" "+i+" "+o+" "+n+" "+r+" c ")},C.prototype.transform=function(t,e,i,o,n,r){var s,a,h,c,p,d,f,l,u;a=(s=this._ctm)[0],h=s[1],c=s[2],p=s[3],d=s[4],f=s[5],s[0]=a*t+c*e,s[1]=h*t+p*e,s[2]=a*i+c*o,s[3]=h*i+p*o,s[4]=a*n+c*r+d,s[5]=h*n+p*r+f,u=function(){var s,a,h,c;for(c=[],s=0,a=(h=[t,e,i,o,n,r]).length;s<a;s++)l=h[s],c.push(+l.toFixed(5));return c}().join(" "),this.pdfStream.addText(u+" cm ")},C.prototype.translate=function(t,e){this.transform(1,0,0,1,t,e)},C.prototype.rotate=function(t,e){var i,o,n,r,s,a,h;null==e&&(e={}),o=t*Math.PI/180,i=Math.cos(o),n=Math.sin(o),r=s=0,null!=e.origin&&(a=(r=(h=e.origin)[0])*n+(s=h[1])*i,r-=r*i-s*n,s-=a),this.transform(i,n,-n,i,r,s)},C.prototype.scale=function(t,e,i){var o,n,r;null==e&&(e=t),null==i&&(i={}),o=n=0,null!=i.origin&&(o=(r=i.origin)[0],n=r[1],o-=t*o,n-=e*n),this.transform(t,0,0,e,o,n)},C.prototype.stroke=function(){this.pdfStream.addTextCheckMerge("S ")},C.prototype.clip=function(t){this.pdfStream.addText((/even-?odd/.test(t)?"W* ":"W ")+" n ")},C.prototype.setLineDash=function(t){this.lineDash=t},C.prototype.saveContext=function(){this.pdfStream.addText("q ")},C.prototype.restoreContext=function(){this.pdfStream.addText("Q ")},C.prototype.fill=function(t){this.currentImageTile&&(this.pdfStream.addText("/Pattern cs "),this.pdfStream.addText("/Pattern CS "),this.pdfStream.addText("/Paint"+this.currentImageTile.id+" scn "),this.pdfStream.addText("/Paint"+this.currentImageTile.id+" SCN "),this.currentImageTile=void 0),this.pdfStream.addTextCheckMerge(/even-?odd/.test(t)?"f* ":"f ")},C.prototype.beginPath=function(){if(this.lineDash){this.pdfStream.addText("[");for(var t=0;t<this.lineDash.length;t++)this.pdfStream.addText(this.lineDash[t]),this.pdfStream.addText(" ");this.pdfStream.addText("] 0 d ")}this.setAlpha(this.alpha),this.pdfStream.addText(this.fillColor+" rg "),this.pdfStream.addText(this.strokeColor+" RG "),this.pdfStream.addText(this.lineCap+" J "+this.lineJoin+" j "+(1|this.lineWidth)+" w ")},C.prototype.setStrokeColor=function(t,e){this.strokeColor=t||"0 0 0",this.alpha=e},C.prototype.setFillColor=function(t,e){this.fillColor=t||"0 0 0",this.alpha=e},C.prototype.closePath=function(){this.pdfStream.addText("h ")},C.prototype.quadraticCurveTo=function(t,e,i,o){return this.pdfStream.addText(t+" "+e+" "+i+" "+o+" v ")},C.prototype._bezierCurve=function(t,e,i,o,n,r){var s=Math.PI,a=i,h=o,c=Math.cos(n*s/180),p=Math.sin(n*s/180),d=Math.cos((n+r)*s/180),f=Math.sin((n+r)*s/180),l=t+a*c,u=e-h*p,g=-a*p,m=-h*c,y=t+a*d,C=e-h*f,x=-a*f,P=-h*d,v=Math.tan(r/2*s/180),T=Math.sin(r*s/180)*(Math.sqrt(4+3*v*v)-1)/3;return[l,u,l+T*g,u+T*m,y-T*x,C-T*P,y,C]},C.prototype.arc=function(t,e,i,o,n,r){r&&console.log("Counterclockwise not supported"),o*=180/Math.PI,n*=180/Math.PI;for(var s=i-1,a=i-1,h=Math.ceil(Math.abs(n/45)),c=o,p=n/h,d=0;d<h;d++){var f=this._bezierCurve(t,e,s,a,c,p);0==d&&this.moveTo(f[0],f[1]),this.bezierCurveTo(f[2],f[3],f[4],f[5],f[6],f[7]),c+=p}},C.prototype.rect=function(t,e,i,o){var n=t+i,r=e+o;this.pdfStream.addText(t+" "+e+" m "+n+" "+e+" l "+n+" "+r+" l "+t+" "+r+" l "+t+" "+e+" l ")},C.prototype._CAP_STYLES={BUTT:0,ROUND:1,SQUARE:2},C.prototype.setLineCap=function(t){"string"==typeof t&&(t=this._CAP_STYLES[t.toUpperCase()]),this.lineCap=t},C.prototype._JOIN_STYLES={MITER:0,ROUND:1,BEVEL:2},C.prototype.setLineJoin=function(t){"string"==typeof t&&(t=this._JOIN_STYLES[t.toUpperCase()]),this.lineJoin=t},C.prototype.setFontSize=function(t){this.fontSize=t},C.prototype.transform=function(t,e,i,o,n,r){var s,a,h,c,p,d,f,l,u;a=(s=this._ctm)[0],h=s[1],c=s[2],p=s[3],d=s[4],f=s[5],s[0]=a*t+c*e,s[1]=h*t+p*e,s[2]=a*i+c*o,s[3]=h*i+p*o,s[4]=a*n+c*r+d,s[5]=h*n+p*r+f,u=function(){var s,a,h,c;for(c=[],s=0,a=(h=[t,e,i,o,n,r]).length;s<a;s++)l=h[s],c.push(+l.toFixed(5));return c}().join(" "),this.pdfStream.addText(u+" cm ")},C.prototype.drawImage=function(t,e,i,o,n,r){var s=i.scale||1;this.saveContext(),this.transform(1,0,0,-1,0,0),this.translate(t,-r/s-e),this.scale(n/s,r/s),this.pdfStream.addText("/Image"+i.id+" Do "),this.restoreContext(),-1==this.images.indexOf(i)&&this.images.push(i)},C.prototype.addPatternToPage=function(t){-1==this.fillImages.indexOf(t)&&this.fillImages.push(t)},C.prototype.getObject=function(t){t.pageSetCurrent(this);var e={Type:"Page"};e.Parent=new T(this.pagesID+" 0 R"),e.MediaBox=[0,0,this.width,this.height],e.Contents=new T(this.pdfStream.id+" 0 R");var i="<<";if(this.fonts.length>0)for(var o=0;o<this.fonts.length;o++){var n=this.fonts[o];i+="/F"+n.id+" "+n.id+" 0 R"}i+=">>";var r={};if(this.alphas.length>0)for(o=0;o<this.alphas.length;o++){var s=this.alphas[o];(isNaN(s)||void 0===s)&&(s="1"),"string"==typeof s&&(s*=1),r["Alpha"+o]={CA:s,ca:s}}var a="<<";if(this.images.length>0)for(var h=0;h<this.images.length;h++)a+="/Image"+(n=this.images[h]).id+" "+n.id+" 0 R";a+=">>";var c="<<";if(this.fillImages.length>0)for(h=0;h<this.fillImages.length;h++)c+="/Paint"+(n=this.fillImages[h]).id+" "+n.id+" 0 R";return c+=">>",e.Resources={},this.fonts.length>0&&(e.Resources.Font=new T(i)),this.alphas.length>0&&(e.Resources.ExtGState=r),this.fillImages.length>0&&(e.Resources.Pattern=new T(c)),this.images.length>0&&(e.Resources.XObject=new T(a)),v.makeObject(e,this.id)},x.TIMES=["Times-Roman","Times-Italic","Times-Bold","Times-BoldItalic"],x.HELVETICA=["Helvetica","Helvetica-Oblique","Helvetica-Bold","Helvetica-BoldOblique"],x.getPDFName=function(t,e,i){var o=(e?2:0)+(i?1:0);return"Helvetica"==t?x.HELVETICA[o]:x.TIMES[o]},x.prototype.getObject=function(){var t={Subtype:"Type1",Name:"F"+this.id,BaseFont:this.fontName,Encoding:"WinAnsiEncoding",Type:"Font"};return v.makeObject(t,this.id)},P.prototype.addText=function(t){this.stream+=t},P.prototype.addTextCheckMerge=function(t){function e(t,e){return-1!==t.indexOf(e,t.length-e.length)}"f* "==t&&e(this.stream," S ")?this.stream=this.stream.substring(0,this.stream.length-3)+" B* ":"S "==t&&e(this.stream," f* ")?this.stream=this.stream.substring(0,this.stream.length-4)+" B* ":"f "==t&&e(this.stream," S ")||"S "==t&&e(this.stream," f ")?this.stream=this.stream.substring(0,this.stream.length-3)+" B ":this.stream+=t},P.prototype.replaceText=function(t,e){this.stream=this.stream.replace(t,e)},P.prototype.getObject=function(){var t=S(this.stream),i={Length:t.length};return e.useFlateDecode&&(i.Filter="FlateDecode"),v.makeObject(i,this.id,t)};var v,T,S=function(t){if(e.useFlateDecode)t=e.deflate(t);else if("string"==typeof t)return t;for(var i=[],o=0;o<t.length;o++)i.push(String.fromCharCode(t[o]));return i.join("")};function w(t,e){this.width=t.width,this.height=t.height,this.isMask=!!e,e?this.stream=S(e):this.loadData(t)}function b(t,e,i,o,n){this.page=n,this.x1=t,this.y1=e,this.x2=i,this.y2=o,this.cols=["white","black"]}function I(t){this.width=t.width,this.height=t.height;for(var e=t.getContext("2d"),i=[this.width+" 0.0000 0.0000 -"+this.height+" 0.0000 "+this.height+" cm ","BI ","/Width "+this.width+" ","/Height "+this.height+" ","/ColorSpace /DeviceRGB ","/BitsPerComponent 8 ","ID\n"],o=e.getImageData(0,0,this.width,this.height),n=this.height-1;n>=0;n--)for(var r=0;r<this.width;r++){var s=o.data[4*(r+n*this.width)],a=o.data[4*(r+n*this.width)+1],h=o.data[4*(r+n*this.width)+2];i.push(String.fromCharCode(s)),i.push(String.fromCharCode(a)),i.push(String.fromCharCode(h))}i.push("\nEI\n"),this.stream=i.join("")}function j(){this.fontName="Helvetica",this.fontSize=12,this.italic=!1,this.bold=!1,this.font=void 0,this.alpha=1}w.prototype.loadData=function(t){for(var e=t.getContext("2d"),i=new Uint8Array(this.height*this.width*3),o=e.getImageData(0,0,this.width,this.height),n=0,r=new Uint8Array(this.height*this.width),s=0,a=!1,h=0;h<this.height;h++)for(var c=0;c<this.width;c++){var p=o.data[4*(c+h*this.width)],d=o.data[4*(c+h*this.width)+1],f=o.data[4*(c+h*this.width)+2],l=o.data[4*(c+h*this.width)+3];i[n++]=p,i[n++]=d,i[n++]=f,r[s++]=l,255!=l&&(a=!0)}a&&(this.mask=new w(t,r)),this.stream=S(i)},w.prototype.writeImage=function(t){this.stream=t},w.prototype.getObject=function(){var t={Type:"XObject",Width:this.width,Height:this.height,Subtype:"Image",ColorSpace:this.isMask?"DeviceGray":"DeviceRGB",BitsPerComponent:8,Name:"Image"+this.id,Length:this.stream.length};return this.mask&&(t.SMask=new T(this.mask.id+" 0 R")),e.useFlateDecode&&(t.Filter="FlateDecode"),v.makeObject(t,this.id,this.stream)},b.prototype.addColorStop=function(t,e){0!=t&&1!=t&&console.error("only 0 and 1 supported for addColorStop",t),this.cols[Math.round(t)]=e},b.prototype.getObject=function(){var t=u(this.cols[0]).c.split(" "),e=u(this.cols[1]).c.split(" "),i={Type:"Pattern",PatternType:2,Shading:{ShadingType:2,Extend:[!0,!0],Coords:[this.x1,this.page.height-this.y1,this.x2,this.page.height-this.y2],ColorSpace:"DeviceRGB",Function:{FunctionType:2,N:1,Domain:[0,1],C0:[1*t[0],1*t[1],1*t[2]],C1:[1*e[0],1*e[1],1*e[2]]}}};return v.makeObject(i,this.id,this.stream)},I.prototype.writeImage=function(t){this.stream=t},I.prototype.getObject=function(){var t={Type:"Pattern",PatternType:1,PaintType:1,TilingType:1,BBox:[0,0,this.width,this.height],XStep:this.width,YStep:this.height,Length:this.stream.length,Resources:{ProcSet:["PDF","ImageC"]}};return v.makeObject(t,this.id,this.stream)},j.prototype.setFontName=function(t){this.fontName=t,this.font=void 0},j.prototype.fontSetSize=function(t){this.fontSize=t},j.prototype.setFontStyle=function(t,e){this.bold=t,this.italic=e},j.prototype.setColor=function(t){this.color=t},j.prototype.setAlpha=function(t){this.alpha=t},j.prototype.getFontName=function(){return x.getPDFName(this.fontName,this.bold,this.italic)},j.prototype.setFont=function(t){this.font=t},j.prototype.clone=function(){var t=new j;return t.fontName=this.fontName,t.fontSize=this.fontSize,t.bold=this.bold,t.italic=this.italic,t.color=this.color,t.alpha=this.alpha,t.font=this.font,t},v=function(){var t,e,i;function o(){}return i=function(t,e){return(Array(e+1).join("0")+t).slice(-e)},e=/[\n\r\t\b\f()\\]/g,t={"\n":"\\n","\r":"\\r","\t":"\\t","\b":"\\b","\f":"\\f","\\":"\\\\","(":"\\(",")":"\\)"},o.makeObject=function(t,e,i){var n=e+" 0 obj\n"+o.convert(t);return i&&(n+="\nstream\n"+i+"\nendstream\n"),n+="endobj\n"},o.convert=function(n){var r,s,a,h,c,p,d,f,l;if("string"==typeof n)return"/"+n;if(n instanceof String){for(a=!1,s=f=0,l=(p=n.replace(e,(function(e){return t[e]}))).length;f<l;s=f+=1)if(p.charCodeAt(s)>127){a=!0;break}if(a){var u="";for(s=f=0,l=p.length;f<l;s=f+=1)p.charCodeAt(s)<=127?u+=p[s]:u+="?";p=u}return"("+p+")"}if(n instanceof T)return n.toString();if(n instanceof Date)return"(D:"+i(n.getUTCFullYear(),4)+i(n.getUTCMonth()+1,2)+i(n.getUTCDate(),2)+i(n.getUTCHours(),2)+i(n.getUTCMinutes(),2)+i(n.getUTCSeconds(),2)+"Z)";if(Array.isArray(n))return"["+function(){var t,e,i;for(i=[],t=0,e=n.length;t<e;t++)r=n[t],i.push(o.convert(r));return i}().join(" ")+"]";if("[object Object]"==={}.toString.call(n)){for(h in c=["<<"],n)d=n[h],c.push("/"+h+" "+o.convert(d));return c.push(">>"),c.join("")+"\n"}return""+n},o}(),T=function(){function t(t){this.str=t}return t.prototype.toString=function(){return this.str},t}()}("undefined"!=typeof window?window:this);

==> figures/sparsity/chodal-extension_files/choice.js <==
'use strict';(function(){var cmpFile='noModule'in HTMLScriptElement.prototype?'cmp2.js':'cmp2-polyfilled.js';(function(){var cmpScriptElement=document.createElement('script');var firstScript=document.getElementsByTagName('script')[0];cmpScriptElement.async=true;cmpScriptElement.type='text/javascript';var cmpUrl;var tagUrl=document.currentScript.src;cmpUrl='https://cmp.inmobi.com/tcfv2/53/CMP_FILE?referer=www.geogebra.org'.replace('CMP_FILE',cmpFile);cmpScriptElement.src=cmpUrl;firstScript.parentNode.insertBefore(cmpScriptElement,firstScript);})();(function(){var css=""
+" .qc-cmp-button { "
+"   background-color: #6557D2 !important; "
+"   border-color: #6557D2 !important; "
+" } "
+" .qc-cmp-button:hover { "
+"   border-color: #6557D2 !important; "
+" } "
+" .qc-cmp-alt-action, "
+" .qc-cmp-link { "
+"   color: #6557D2 !important; "
+" } "
+" .qc-cmp-button.qc-cmp-secondary-button:hover { "
+"   background-color: #6557D2 !important; "
+"   border-color: #6557D2 !important; "
+" } "
+" .qc-cmp-button.qc-cmp-secondary-button:hover { "
+"   color: #ffffff !important; "
+" } "
+" .qc-cmp-button.qc-cmp-secondary-button { "
+"   color: #6557D2 !important; "
+" } "
+" .qc-cmp-button.qc-cmp-secondary-button { "
+"   background-color: #eee !important; "
+"   border-color: transparent !important; "
+" } "
+""
+"";var stylesElement=document.createElement('style');var re=new RegExp('&quote;','g');css=css.replace(re,'"');stylesElement.type='text/css';if(stylesElement.styleSheet){stylesElement.styleSheet.cssText=css;}else{stylesElement.appendChild(document.createTextNode(css));}
var head=document.head||document.getElementsByTagName('head')[0];head.appendChild(stylesElement);})();var autoDetectedLanguage='en';var gvlVersion=3;function splitLang(lang){return lang.length>2?lang.split('-')[0]:lang;};function isSupported(lang){var langs=['en','fr','de','it','es','da','nl','el','hu','pt','pt-br','pt-pt','ro','fi','pl','sk','sv','no','ru','bg','ca','cs','et','hr','lt','lv','mt','sl','tr','uk','zh'];return langs.indexOf(lang)===-1?false:true;};if(gvlVersion===2&&isSupported(splitLang(document.documentElement.lang))){autoDetectedLanguage=splitLang(document.documentElement.lang);}else if(gvlVersion===3&&isSupported(document.documentElement.lang)){autoDetectedLanguage=document.documentElement.lang;}else if(isSupported(splitLang(navigator.language))){autoDetectedLanguage=splitLang(navigator.language);};var choiceMilliSeconds=(new Date).getTime();window.__tcfapi('init',2,function(){},{"coreConfig":{"siteUuid":"fc19456a-23e8-40ff-bc5c-dcc34c3952fb","themeUuid":"154b8b32-5099-47a5-8d3c-a83aeaf6f38d","inmobiAccountId":"PRrmquD1Ggcb1","privacyMode":["GDPR"],"cmpVersion":"53","hashCode":"ezSxDqIrilm+PMOPfuMI2g","publisherCountryCode":"AT","publisherName":"geogebra","vendorPurposeIds":[1,2,7,10,3,5,4,9,6,8,11],"vendorFeaturesIds":[1,2,3],"vendorPurposeLegitimateInterestIds":[7,8,9,2,10,11],"vendorSpecialFeaturesIds":[2,1],"vendorSpecialPurposesIds":[1,2,3],"googleEnabled":true,"consentScope":"service","thirdPartyStorageType":"iframe","consentOnSafari":false,"displayUi":"inEU","defaultToggleValue":"off","initScreenRejectButtonShowing":false,"initScreenCloseButtonShowing":false,"softOptInEnabled":false,"showSummaryView":true,"persistentConsentLinkLocation":3,"displayPersistentConsentLink":true,"uiLayout":"banner","vendorListUpdateFreq":30,"publisherPurposeIds":[1,2,3,4,5],"initScreenBodyTextOption":1,"publisherConsentRestrictionIds":[],"publisherLIRestrictionIds":[],"publisherPurposeLegitimateInterestIds":[],"publisherSpecialPurposesIds":[],"publisherFeaturesIds":[],"publisherSpecialFeaturesIds":[],"stacks":[],"lang_":"en","gvlVersion":3,"totalVendors":869,"gbcConfig":{"enabled":true,"urlPassThrough":null,"adsDataRedaction":null,"locations":["EEA"],"applicablePurposes":[{"id":1,"defaultValue":"DENIED"},{"id":2,"defaultValue":"DENIED"},{"id":3,"defaultValue":"DENIED"},{"id":4,"defaultValue":"DENIED"},{"id":5,"defaultValue":"DENIED"},{"id":6,"defaultValue":"DENIED"},{"id":7,"defaultValue":"DENIED"}]},"legitimateInterestOptIn":true},"premiumUiLabels":{},"premiumProperties":{"googleWhitelist":[1]},"coreUiLabels":{},"theme":{"uxPrimaryButtonColor":"#6557D2","uxSecondaryButtonTextColor":"#6557D2"},"nonIabVendorsInfo":{}});})();

==> figures/sparsity/chodal-extension_files/client.js <==
(function(){var aa=typeof Object.defineProperties=="function"?Object.defineProperty:function(a,b,c){if(a==Array.prototype||a==Object.prototype)return a;a[b]=c.value;return a},ba=function(a){a=["object"==typeof globalThis&&globalThis,a,"object"==typeof window&&window,"object"==typeof self&&self,"object"==typeof global&&global];for(var b=0;b<a.length;++b){var c=a[b];if(c&&c.Math==Math)return c}throw Error("Cannot find global object");},ca=ba(this),g=function(a,b){if(b)a:{var c=ca;a=a.split(".");for(var d=0;d<a.length-
1;d++){var e=a[d];if(!(e in c))break a;c=c[e]}a=a[a.length-1];d=c[a];b=b(d);b!=d&&b!=null&&aa(c,a,{configurable:!0,writable:!0,value:b})}},h=function(a,b,c){if(a==null)throw new TypeError("The 'this' value for String.prototype."+c+" must not be null or undefined");if(b instanceof RegExp)throw new TypeError("First argument to String.prototype."+c+" must not be a regular expression");return a+""};
g("String.prototype.endsWith",function(a){return a?a:function(b,c){var d=h(this,b,"endsWith");b+="";c===void 0&&(c=d.length);c=Math.max(0,Math.min(c|0,d.length));for(var e=b.length;e>0&&c>0;)if(d[--c]!=b[--e])return!1;return e<=0}});g("Object.is",function(a){return a?a:function(b,c){return b===c?b!==0||1/b===1/c:b!==b&&c!==c}});
g("Array.prototype.includes",function(a){return a?a:function(b,c){var d=this;d instanceof String&&(d=String(d));var e=d.length;c=c||0;for(c<0&&(c=Math.max(c+e,0));c<e;c++){var f=d[c];if(f===b||Object.is(f,b))return!0}return!1}});g("String.prototype.includes",function(a){return a?a:function(b,c){return h(this,b,"includes").indexOf(b,c||0)!==-1}});window.gapi=window.gapi||{};window.gapi.o=(new Date).getTime();/*

 Copyright The Closure Library Authors.
 SPDX-License-Identifier: Apache-2.0
*/
var m=this||self,n="closure_uid_"+(Math.random()*1E9>>>0),da=0,t=function(a){return a};/*

 Copyright Google LLC
 SPDX-License-Identifier: Apache-2.0
*/
var x={};var y=function(a){if(x!==x)throw Error("Bad secret");this.l=a};y.prototype.toString=function(){return this.l};new y("about:blank");new y("about:invalid#zClosurez");var A=[],D=function(a){console.warn("A URL with content '"+a+"' was sanitized away.")};A.indexOf(D)===-1&&A.push(D);/*
 gapi.loader.OBJECT_CREATE_TEST_OVERRIDE &&*/
var E=window,F=document,ea=E.location,fa=function(){},ha=/\[native code\]/,H=function(a,b,c){return a[b]=a[b]||c},ia=function(a){a=a.sort();for(var b=[],c=void 0,d=0;d<a.length;d++){var e=a[d];e!=c&&b.push(e);c=e}return b},I=function(){var a;if((a=Object.create)&&ha.test(a))a=a(null);else{a={};for(var b in a)a[b]=void 0}return a},J=H(E,"gapi",{});var M={};M=H(E,"___jsl",I());H(M,"I",0);H(M,"hel",10);var N=function(){var a=ea.href;if(M.dpo)var b=M.h;else{b=M.h;var c=RegExp("([#].*&|[#])jsh=([^&#]*)","g"),d=RegExp("([?#].*&|[?#])jsh=([^&#]*)","g");if(a=a&&(c.exec(a)||d.exec(a)))try{b=decodeURIComponent(a[2])}catch(e){}}return b},ja=function(a){var b=H(M,"PQ",[]);M.PQ=[];var c=b.length;if(c===0)a();else for(var d=0,e=function(){++d===c&&a()},f=0;f<c;f++)b[f](e)},O=function(a){return H(H(M,"H",I()),a,I())};var P=H(M,"perf",I()),Q=H(P,"g",I()),ka=H(P,"i",I());H(P,"r",[]);I();I();var R=function(a,b,c){var d=P.r;typeof d==="function"?d(a,b,c):d.push([a,b,c])},T=function(a,b,c){b&&b.length>0&&(b=ma(b),c&&c.length>0&&(b+="___"+ma(c)),b.length>28&&(b=b.substr(0,28)+(b.length-28)),c=b,b=H(ka,"_p",I()),H(b,c,I())[a]=(new Date).getTime(),R(a,"_p",c))},ma=function(a){return a.join("__").replace(/\./g,"_").replace(/\-/g,"_").replace(/,/g,"_")};var na=I(),U=[],V=function(a){throw Error("Bad hint: "+a);};U.push(["jsl",function(a){for(var b in a)if(Object.prototype.hasOwnProperty.call(a,b)){var c=a[b];typeof c=="object"?M[b]=H(M,b,[]).concat(c):H(M,b,c)}if(b=a.u)a=H(M,"us",[]),a.push(b),(b=/^https:(.*)$/.exec(b))&&a.push("http:"+b[1])}]);var oa=/^(\/[a-zA-Z0-9_\-]+)+$/,pa=[/\/amp\//,/\/amp$/,/^\/amp$/],qa=/^[a-zA-Z0-9\-_\.,!]+$/,ra=/^gapi\.loaded_[0-9]+$/,sa=/^[a-zA-Z0-9,._-]+$/,wa=function(a,b,c,d,e){var f=a.split(";"),k=f.shift(),l=na[k],p=null;l?p=l(f,b,c,d):V("no hint processor for: "+k);p||V("failed to generate load url");b=p;c=b.match(ta);(d=b.match(ua))&&d.length===1&&va.test(b)&&c&&c.length===1||V("failed sanity: "+a);try{a="?";if(e&&e.length>0){c=b=0;for(d={};c<e.length;){var q=e[c++];f=void 0;k=typeof q;f=k=="object"&&q!=
null||k=="function"?"o"+(Object.prototype.hasOwnProperty.call(q,n)&&q[n]||(q[n]=++da)):(typeof q).charAt(0)+q;Object.prototype.hasOwnProperty.call(d,f)||(d[f]=!0,e[b++]=q)}e.length=b;p=p+"?le="+e.join(",");a="&"}if(M.rol){var z=M.ol;z&&z.length&&(p=""+p+a+"ol="+z.length)}}catch(G){}return p},za=function(a,b,c,d){a=xa(a);ra.test(c)||V("invalid_callback");b=ya(b);d=d&&d.length?ya(d):null;var e=function(f){return encodeURIComponent(f).replace(/%2C/g,",")};return[encodeURIComponent(a.pathPrefix).replace(/%2C/g,
",").replace(/%2F/g,"/"),"/k=",e(a.version),"/m=",e(b),d?"/exm="+e(d):"","/rt=j/sv=1/d=1/ed=1",a.g?"/am="+e(a.g):"",a.i?"/rs="+e(a.i):"",a.j?"/t="+e(a.j):"","/cb=",e(c)].join("")},xa=function(a){a.charAt(0)!=="/"&&V("relative path");for(var b=a.substring(1).split("/"),c=[];b.length;){a=b.shift();if(!a.length||a.indexOf(".")==0)V("empty/relative directory");else if(a.indexOf("=")>0){b.unshift(a);break}c.push(a)}a={};for(var d=0,e=b.length;d<e;++d){var f=b[d].split("="),k=decodeURIComponent(f[0]),l=
decodeURIComponent(f[1]);f.length==2&&k&&l&&(a[k]=a[k]||l)}b="/"+c.join("/");oa.test(b)||V("invalid_prefix");c=0;for(d=pa.length;c<d;++c)pa[c].test(b)&&V("invalid_prefix");c=W(a,"k",!0);d=W(a,"am");e=W(a,"rs");a=W(a,"t");return{pathPrefix:b,version:c,g:d,i:e,j:a}},ya=function(a){for(var b=[],c=0,d=a.length;c<d;++c){var e=a[c].replace(/\./g,"_").replace(/-/g,"_");sa.test(e)&&b.push(e)}return b.join(",")},W=function(a,b,c){a=a[b];!a&&c&&V("missing: "+b);if(a){if(qa.test(a))return a;V("invalid: "+b)}return null},
va=/^https?:\/\/[a-z0-9_.-]+\.google(rs)?\.com(:\d+)?\/[a-zA-Z0-9_.,!=\-\/]+$/,ua=/\/cb=/g,ta=/\/\//g;na.m=function(a,b,c,d){(a=a[0])||V("missing_hint");return"https://apis.google.com"+za(a,b,c,d)};var X=decodeURI("%73cript"),Aa=/^[-+_0-9\/A-Za-z]+={0,2}$/,Ba=function(a,b){for(var c=[],d=0;d<a.length;++d){var e=a[d],f;if(f=e){a:{for(f=0;f<b.length;f++)if(b[f]===e)break a;f=-1}f=f<0}f&&c.push(e)}return c},Ca=function(){var a=M.nonce;return a!==void 0?a&&a===String(a)&&a.match(Aa)?a:M.nonce=null:F.querySelector?(a=F.querySelector("script[nonce]"))?(a=a.nonce||a.getAttribute("nonce")||"",a&&a===String(a)&&a.match(Aa)?M.nonce=a:M.nonce=null):null:null},Ea=function(a){if(F.readyState!="loading")Da(a);
else{var b=Ca(),c="";b!==null&&(c=' nonce="'+b+'"');a="<"+X+' src="'+encodeURI(a)+'"'+c+"></"+X+">";F.write(Y?Y.createHTML(a):a)}},Da=function(a){var b=F.createElement(X);b.setAttribute("src",Y?Y.createScriptURL(a):a);a=Ca();a!==null&&b.setAttribute("nonce",a);b.async="true";(a=F.getElementsByTagName(X)[0])?a.parentNode.insertBefore(b,a):(F.head||F.body||F.documentElement).appendChild(b)},Ga=function(a,b,c){Fa(function(){var d=b===N()?H(J,"_",I()):I();d=H(O(b),"_",d);a(d)},c)},Ia=function(a,b){var c=
b||{};typeof b=="function"&&(c={},c.callback=b);var d=(b=c)&&b._c;if(d)for(var e=0;e<U.length;e++){var f=U[e][0],k=U[e][1];k&&Object.prototype.hasOwnProperty.call(d,f)&&k(d[f],a,b)}b=[];a?b=a.split(":"):c.features&&(b=c.features);if(!(a=c.h)&&(a=N(),!a))throw Error("Bad hint: !hint");Ha(b||[],c,a)},Ha=function(a,b,c){a=ia(a)||[];var d=b.callback,e=b.config,f=b.timeout,k=b.ontimeout,l=b.onerror,p=void 0;typeof l=="function"&&(p=l);var q=null,z=!1;if(f&&!k||!f&&k)throw"Timeout requires both the timeout parameter and ontimeout parameter to be set";
l=H(O(c),"r",[]).sort();var G=H(O(c),"L",[]).sort(),Ma=M.le||[],K=[].concat(l),la=function(w,B){if(z)return 0;E.clearTimeout(q);G.push.apply(G,r);var C=((J||{}).config||{}).update;C?C(e):e&&H(M,"cu",[]).push(e);if(B){T("me0",w,K);try{Ga(B,c,p)}finally{T("me1",w,K)}}return 1};f>0&&(q=E.setTimeout(function(){z=!0;k()},f));var r=Ba(a,G);if(r.length){r=Ba(a,l);var u=H(M,"CP",[]),v=u.length;u[v]=function(w){if(!w)return 0;T("ml1",r,K);var B=function(L){u[v]=null;la(r,w)&&ja(function(){d&&d();L()})},C=
function(){var L=u[v+1];L&&L()};v>0&&u[v-1]?u[v]=function(){B(C)}:B(C)};if(r.length){var S="loaded_"+M.I++;J[S]=function(w){u[v](w);J[S]=null};a=wa(c,r,"gapi."+S,l,Ma);l.push.apply(l,r);T("ml0",r,K);b.sync||E.___gapisync?Ea(a):Da(a)}else u[v](fa)}else la(r)&&d&&d()},Ja;var Ka=null,Z=m.trustedTypes;if(Z&&Z.createPolicy)try{Ka=Z.createPolicy("gapi#gapi",{createHTML:t,createScript:t,createScriptURL:t})}catch(a){m.console&&m.console.error(a.message)}Ja=Ka;var Y=Ja;var Fa=function(a,b){if(M.hee&&M.hel>0)try{return a()}catch(c){b&&b(c),M.hel--,Ia("debug_error",function(){try{window.___jsl.hefn(c)}catch(d){throw c;}})}else try{return a()}catch(c){throw b&&b(c),c;}};var La=J.load;La&&H(M,"ol",[]).push(La);J.load=function(a,b){return Fa(function(){return Ia(a,b)})};U.unshift(["url",function(a,b,c){!a||b&&b!==""||!a.endsWith(".js")||(a=a.substring(0,a.length-3),b=a.lastIndexOf("/")+1,b>=a.length||(a=a.substr(b).split(":").filter(function(d){return!["api","platform"].includes(d)}),c.features=a))}]);Q.bs0=window.gapi._bs||(new Date).getTime();R("bs0");Q.bs1=(new Date).getTime();R("bs1");delete window.gapi._bs;window.gapi.load("",{callback:window["GGW_loadGoogleDrive"],_c:{url:"https://apis.google.com/js/client.js",jsl:{ci:{"oauth-flow":{authUrl:"https://accounts.google.com/o/oauth2/auth",proxyUrl:"https://accounts.google.com/o/oauth2/postmessageRelay",disableOpt:!0,idpIframeUrl:"https://accounts.google.com/o/oauth2/iframe",usegapi:!1},debug:{reportExceptionRate:1,forceIm:!1,rethrowException:!0,host:"https://apis.google.com"},gen204logger:{ interval: 30000, rate: 0.01, batch: false },enableMultilogin:!0,"googleapis.config":{auth:{useFirstPartyAuthV2:!0},root:"https://content.googleapis.com","root-1p":"https://clients6.google.com"},
inline:{css:1},disableRealtimeCallback:!1,drive_share:{skipInitCommand:!0},csi:{rate:.01},client:{cors:!1},signInDeprecation:{rate:0},include_granted_scopes:!0,llang:"en",iframes:{youtube:{params:{location:["search","hash"]},url:":socialhost:/:session_prefix:_/widget/render/youtube?usegapi=1",methods:["scroll","openwindow"]},ytsubscribe:{url:"https://www.youtube.com/subscribe_embed?usegapi=1"},plus_circle:{params:{url:""},url:":socialhost:/:session_prefix::se:_/widget/plus/circle?usegapi=1"},
plus_share:{params:{url:""},url:":socialhost:/:session_prefix::se:_/+1/sharebutton?plusShare=true&usegapi=1"},rbr_s:{params:{url:""},url:":socialhost:/:session_prefix::se:_/widget/render/recobarsimplescroller"},":source:":"3p",playemm:{url:"https://play.google.com/work/embedded/search?usegapi=1&usegapi=1"},savetoandroidpay:{url:"https://pay.google.com/gp/v/widget/save"},blogger:{params:{location:["search","hash"]},url:":socialhost:/:session_prefix:_/widget/render/blogger?usegapi=1",methods:["scroll",
"openwindow"]},evwidget:{params:{url:""},url:":socialhost:/:session_prefix:_/events/widget?usegapi=1"},partnersbadge:{url:"https://www.gstatic.com/partners/badge/templates/badge.html?usegapi=1"},dataconnector:{url:"https://dataconnector.corp.google.com/:session_prefix:ui/widgetview?usegapi=1"},surveyoptin:{url:"https://www.google.com/shopping/customerreviews/optin?usegapi=1"},":socialhost:":"https://apis.google.com",shortlists:{url:""},hangout:{url:"https://talkgadget.google.com/:session_prefix:talkgadget/_/widget"},
plus_followers:{params:{url:""},url:":socialhost:/_/im/_/widget/render/plus/followers?usegapi=1"},post:{params:{url:""},url:":socialhost:/:session_prefix::im_prefix:_/widget/render/post?usegapi=1"},signin:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/signin?usegapi=1",methods:["onauth"]},rbr_i:{params:{url:""},url:":socialhost:/:session_prefix::se:_/widget/render/recobarinvitation"},share:{url:":socialhost:/:session_prefix::im_prefix:_/widget/render/share?usegapi=1"},plusone:{params:{count:"",
size:"",url:""},url:":socialhost:/:session_prefix::se:_/+1/fastbutton?usegapi=1"},comments:{params:{location:["search","hash"]},url:":socialhost:/:session_prefix:_/widget/render/comments?usegapi=1",methods:["scroll","openwindow"]},":im_socialhost:":"https://plus.googleapis.com",backdrop:{url:"https://clients3.google.com/cast/chromecast/home/widget/backdrop?usegapi=1"},visibility:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/visibility?usegapi=1"},autocomplete:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/autocomplete"},
":signuphost:":"https://plus.google.com",ratingbadge:{url:"https://www.google.com/shopping/customerreviews/badge?usegapi=1"},appcirclepicker:{url:":socialhost:/:session_prefix:_/widget/render/appcirclepicker"},follow:{url:":socialhost:/:session_prefix:_/widget/render/follow?usegapi=1"},community:{url:":ctx_socialhost:/:session_prefix::im_prefix:_/widget/render/community?usegapi=1"},sharetoclassroom:{url:"https://classroom.google.com/sharewidget?usegapi=1"},ytshare:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/ytshare?usegapi=1"},
plus:{url:":socialhost:/:session_prefix:_/widget/render/badge?usegapi=1"},family_creation:{params:{url:""},url:"https://families.google.com/webcreation?usegapi=1&usegapi=1"},commentcount:{url:":socialhost:/:session_prefix:_/widget/render/commentcount?usegapi=1"},configurator:{url:":socialhost:/:session_prefix:_/plusbuttonconfigurator?usegapi=1"},zoomableimage:{url:"https://ssl.gstatic.com/microscope/embed/"},appfinder:{url:"https://workspace.google.com/:session_prefix:marketplace/appfinder?usegapi=1"},savetowallet:{url:"https://pay.google.com/gp/v/widget/save"},
person:{url:":socialhost:/:session_prefix:_/widget/render/person?usegapi=1"},savetodrive:{url:"https://drive.google.com/savetodrivebutton?usegapi=1",methods:["save"]},page:{url:":socialhost:/:session_prefix:_/widget/render/page?usegapi=1"},card:{url:":socialhost:/:session_prefix:_/hovercard/card"}}},h:"m;/_/scs/abc-static/_/js/k=gapi.lb.en.5oZHy0SiJxw.O/d=1/rs=AHpOoo-Hry6DG-RE4t9kNz_t6hiwmwXOmA/m=__features__",u:"https://apis.google.com/js/client.js",hee:!0,dpo:!1,le:["scs"]},platform:"backdrop blogger comments commentcount community donation family_creation follow hangout health page partnersbadge person playemm playreview plus plusone post ratingbadge savetoandroidpay savetodrive savetowallet sharetoclassroom shortlists signin2 surveyoptin visibility youtube ytsubscribe zoomableimage".split(" "),
annotation:["interactivepost","recobar","signin2","autocomplete"]}});}).call(this);


==> figures/sparsity/chodal-extension_files/cmp2.js <==
!function(e){var t={};function n(r){if(t[r])return t[r].exports;var o=t[r]={i:r,l:!1,exports:{}};return e[r].call(o.exports,o,o.exports,n),o.l=!0,o.exports}n.m=e,n.c=t,n.d=function(e,t,r){n.o(e,t)||Object.defineProperty(e,t,{enumerable:!0,get:r})},n.r=function(e){"undefined"!==typeof Symbol&&Symbol.toStringTag&&Object.defineProperty(e,Symbol.toStringTag,{value:"Module"}),Object.defineProperty(e,"__esModule",{value:!0})},n.t=function(e,t){if(1&t&&(e=n(e)),8&t)return e;if(4&t&&"object"===typeof e&&e&&e.__esModule)return e;var r=Object.create(null);if(n.r(r),Object.defineProperty(r,"default",{enumerable:!0,value:e}),2&t&&"string"!=typeof e)for(var o in e)n.d(r,o,function(t){return e[t]}.bind(null,o));return r},n.n=function(e){var t=e&&e.__esModule?function(){return e.default}:function(){return e};return n.d(t,"a",t),t},n.o=function(e,t){return Object.prototype.hasOwnProperty.call(e,t)},n.p="/",n(n.s=126)}([function(e,t,n){e.exports=n(57)},,,,,function(e,t,n){"use strict";var r=n(30),o=Object.prototype.toString;function i(e){return"[object Array]"===o.call(e)}function s(e){return"undefined"===typeof e}function a(e){return null!==e&&"object"===typeof e}function u(e){return"[object Function]"===o.call(e)}function c(e,t){if(null!==e&&"undefined"!==typeof e)if("object"!==typeof e&&(e=[e]),i(e))for(var n=0,r=e.length;n<r;n++)t.call(null,e[n],n,e);else for(var o in e)Object.prototype.hasOwnProperty.call(e,o)&&t.call(null,e[o],o,e)}e.exports={isArray:i,isArrayBuffer:function(e){return"[object ArrayBuffer]"===o.call(e)},isBuffer:function(e){return null!==e&&!s(e)&&null!==e.constructor&&!s(e.constructor)&&"function"===typeof e.constructor.isBuffer&&e.constructor.isBuffer(e)},isFormData:function(e){return"undefined"!==typeof FormData&&e instanceof FormData},isArrayBufferView:function(e){return"undefined"!==typeof ArrayBuffer&&ArrayBuffer.isView?ArrayBuffer.isView(e):e&&e.buffer&&e.buffer instanceof ArrayBuffer},isString:function(e){return"string"===typeof e},isNumber:function(e){return"number"===typeof e},isObject:a,isUndefined:s,isDate:function(e){return"[object Date]"===o.call(e)},isFile:function(e){return"[object File]"===o.call(e)},isBlob:function(e){return"[object Blob]"===o.call(e)},isFunction:u,isStream:function(e){return a(e)&&u(e.pipe)},isURLSearchParams:function(e){return"undefined"!==typeof URLSearchParams&&e instanceof URLSearchParams},isStandardBrowserEnv:function(){return("undefined"===typeof navigator||"ReactNative"!==navigator.product&&"NativeScript"!==navigator.product&&"NS"!==navigator.product)&&("undefined"!==typeof window&&"undefined"!==typeof document)},forEach:c,merge:function e(){var t={};function n(n,r){"object"===typeof t[r]&&"object"===typeof n?t[r]=e(t[r],n):t[r]=n}for(var r=0,o=arguments.length;r<o;r++)c(arguments[r],n);return t},deepMerge:function e(){var t={};function n(n,r){"object"===typeof t[r]&&"object"===typeof n?t[r]=e(t[r],n):t[r]="object"===typeof n?e({},n):n}for(var r=0,o=arguments.length;r<o;r++)c(arguments[r],n);return t},extend:function(e,t,n){return c(t,(function(t,o){e[o]=n&&"function"===typeof t?r(t,n):t})),e},trim:function(e){return e.replace(/^\s*/,"").replace(/\s*$/,"")}}},,,,,,,,,,,,,,,,,,,,,,,,function(e,t){e.exports=["en","fr","de","it","es","da","nl","el","hu","pt","pt-pt","pt-br","ro","fi","pl","sk","sv","no","ru","bg","ca","cs","et","hr","lt","lv","mt","sl","tr","zh"]},function(e,t,n){"use strict";e.exports=function(e,t){return function(){for(var n=new Array(arguments.length),r=0;r<n.length;r++)n[r]=arguments[r];return e.apply(t,n)}}},function(e,t,n){"use strict";var r=n(5);function o(e){return encodeURIComponent(e).replace(/%40/gi,"@").replace(/%3A/gi,":").replace(/%24/g,"$").replace(/%2C/gi,",").replace(/%20/g,"+").replace(/%5B/gi,"[").replace(/%5D/gi,"]")}e.exports=function(e,t,n){if(!t)return e;var i;if(n)i=n(t);else if(r.isURLSearchParams(t))i=t.toString();else{var s=[];r.forEach(t,(function(e,t){null!==e&&"undefined"!==typeof e&&(r.isArray(e)?t+="[]":e=[e],r.forEach(e,(function(e){r.isDate(e)?e=e.toISOString():r.isObject(e)&&(e=JSON.stringify(e)),s.push(o(t)+"="+o(e))})))})),i=s.join("&")}if(i){var a=e.indexOf("#");-1!==a&&(e=e.slice(0,a)),e+=(-1===e.indexOf("?")?"?":"&")+i}return e}},function(e,t,n){"use strict";e.exports=function(e){return!(!e||!e.__CANCEL__)}},function(e,t,n){"use strict";(function(t){var r=n(5),o=n(64),i={"Content-Type":"application/x-www-form-urlencoded"};function s(e,t){!r.isUndefined(e)&&r.isUndefined(e["Content-Type"])&&(e["Content-Type"]=t)}var a={adapter:function(){var e;return("undefined"!==typeof XMLHttpRequest||"undefined"!==typeof t&&"[object process]"===Object.prototype.toString.call(t))&&(e=n(34)),e}(),transformRequest:[function(e,t){return o(t,"Accept"),o(t,"Content-Type"),r.isFormData(e)||r.isArrayBuffer(e)||r.isBuffer(e)||r.isStream(e)||r.isFile(e)||r.isBlob(e)?e:r.isArrayBufferView(e)?e.buffer:r.isURLSearchParams(e)?(s(t,"application/x-www-form-urlencoded;charset=utf-8"),e.toString()):r.isObject(e)?(s(t,"application/json;charset=utf-8"),JSON.stringify(e)):e}],transformResponse:[function(e){if("string"===typeof e)try{e=JSON.parse(e)}catch(t){}return e}],timeout:0,xsrfCookieName:"XSRF-TOKEN",xsrfHeaderName:"X-XSRF-TOKEN",maxContentLength:-1,validateStatus:function(e){return e>=200&&e<300},headers:{common:{Accept:"application/json, text/plain, */*"}}};r.forEach(["delete","get","head"],(function(e){a.headers[e]={}})),r.forEach(["post","put","patch"],(function(e){a.headers[e]=r.merge(i)})),e.exports=a}).call(this,n(63))},function(e,t,n){"use strict";var r=n(5),o=n(65),i=n(31),s=n(67),a=n(70),u=n(71),c=n(35);e.exports=function(e){return new Promise((function(t,l){var p=e.data,d=e.headers;r.isFormData(p)&&delete d["Content-Type"];var f=new XMLHttpRequest;if(e.auth){var h=e.auth.username||"",v=e.auth.password||"";d.Authorization="Basic "+btoa(h+":"+v)}var g=s(e.baseURL,e.url);if(f.open(e.method.toUpperCase(),i(g,e.params,e.paramsSerializer),!0),f.timeout=e.timeout,f.onreadystatechange=function(){if(f&&4===f.readyState&&(0!==f.status||f.responseURL&&0===f.responseURL.indexOf("file:"))){var n="getAllResponseHeaders"in f?a(f.getAllResponseHeaders()):null,r={data:e.responseType&&"text"!==e.responseType?f.response:f.responseText,status:f.status,statusText:f.statusText,headers:n,config:e,request:f};o(t,l,r),f=null}},f.onabort=function(){f&&(l(c("Request aborted",e,"ECONNABORTED",f)),f=null)},f.onerror=function(){l(c("Network Error",e,null,f)),f=null},f.ontimeout=function(){var t="timeout of "+e.timeout+"ms exceeded";e.timeoutErrorMessage&&(t=e.timeoutErrorMessage),l(c(t,e,"ECONNABORTED",f)),f=null},r.isStandardBrowserEnv()){var y=n(72),m=(e.withCredentials||u(g))&&e.xsrfCookieName?y.read(e.xsrfCookieName):void 0;m&&(d[e.xsrfHeaderName]=m)}if("setRequestHeader"in f&&r.forEach(d,(function(e,t){"undefined"===typeof p&&"content-type"===t.toLowerCase()?delete d[t]:f.setRequestHeader(t,e)})),r.isUndefined(e.withCredentials)||(f.withCredentials=!!e.withCredentials),e.responseType)try{f.responseType=e.responseType}catch(b){if("json"!==e.responseType)throw b}"function"===typeof e.onDownloadProgress&&f.addEventListener("progress",e.onDownloadProgress),"function"===typeof e.onUploadProgress&&f.upload&&f.upload.addEventListener("progress",e.onUploadProgress),e.cancelToken&&e.cancelToken.promise.then((function(e){f&&(f.abort(),l(e),f=null)})),void 0===p&&(p=null),f.send(p)}))}},function(e,t,n){"use strict";var r=n(66);e.exports=function(e,t,n,o,i){var s=new Error(e);return r(s,t,n,o,i)}},function(e,t,n){"use strict";var r=n(5);e.exports=function(e,t){t=t||{};var n={},o=["url","method","params","data"],i=["headers","auth","proxy"],s=["baseURL","url","transformRequest","transformResponse","paramsSerializer","timeout","withCredentials","adapter","responseType","xsrfCookieName","xsrfHeaderName","onUploadProgress","onDownloadProgress","maxContentLength","validateStatus","maxRedirects","httpAgent","httpsAgent","cancelToken","socketPath"];r.forEach(o,(function(e){"undefined"!==typeof t[e]&&(n[e]=t[e])})),r.forEach(i,(function(o){r.isObject(t[o])?n[o]=r.deepMerge(e[o],t[o]):"undefined"!==typeof t[o]?n[o]=t[o]:r.isObject(e[o])?n[o]=r.deepMerge(e[o]):"undefined"!==typeof e[o]&&(n[o]=e[o])})),r.forEach(s,(function(r){"undefined"!==typeof t[r]?n[r]=t[r]:"undefined"!==typeof e[r]&&(n[r]=e[r])}));var a=o.concat(i).concat(s),u=Object.keys(t).filter((function(e){return-1===a.indexOf(e)}));return r.forEach(u,(function(r){"undefined"!==typeof t[r]?n[r]=t[r]:"undefined"!==typeof e[r]&&(n[r]=e[r])})),n}},function(e,t,n){"use strict";function r(e){this.message=e}r.prototype.toString=function(){return"Cancel"+(this.message?": "+this.message:"")},r.prototype.__CANCEL__=!0,e.exports=r},,,,,,,,function(e,t,n){e.exports=n(58)},function(e,t){e.exports="data:image/svg+xml,%3Csvg viewBox='0 0 16 17' version='1.1' xmlns='http://www.w3.org/2000/svg' xmlns:xlink='http://www.w3.org/1999/xlink' style='margin-right: 5px; height: 17px;'%3E%3Cg id='Page-1' stroke='none' stroke-width='1' fill='none' fill-rule='evenodd'%3E%3Cg id='cog' fill='%23FFFFFF' fill-rule='nonzero'%3E%3Cpath d='M15.596917,9.98326938 L14.5041079,9.33798816 C14.5728064,8.7815386 14.5728064,8.2184614 14.5041079,7.66201184 L15.596917,7.01673062 C15.9178229,6.82726259 16.0726124,6.43742732 15.9670848,6.0741546 C15.5912871,4.78033611 14.9223646,3.61573153 14.0390021,2.66061113 C13.7831755,2.38401797 13.3749053,2.32348965 13.0525249,2.51384881 L11.9613243,3.15813608 C11.5248519,2.81840117 11.0481221,2.53648663 10.542482,2.31910255 L10.542482,1.02991108 C10.542482,0.648438733 10.2860522,0.316869683 9.92305592,0.229024792 C8.66155,-0.07632446 7.33871809,-0.0763587342 6.07694408,0.229024792 C5.71398131,0.316869683 5.457518,0.648404458 5.457518,1.02991108 L5.457518,2.31910255 C4.95187406,2.53647872 4.47514334,2.81839382 4.03867572,3.15813608 L2.94747511,2.51384881 C2.62506122,2.32348965 2.21679094,2.38401797 1.96099786,2.66061113 C1.07763542,3.61573153 0.40871289,4.78037038 0.0329152236,6.0741546 C-0.072612407,6.43742732 0.0821770899,6.82722832 0.403082962,7.01673062 L1.49589212,7.66201184 C1.42719356,8.2184614 1.42719356,8.7815386 1.49589212,9.33798816 L0.403082962,9.98326938 C0.0821770899,10.1727374 -0.072612407,10.5625727 0.0329152236,10.9258454 C0.40871289,12.2196296 1.07763542,13.3842685 1.96099786,14.3393889 C2.21682445,14.615982 2.62509474,14.6765103 2.94747511,14.4861855 L4.03867572,13.8418982 C4.47514096,14.1816349 4.95187243,14.4635389 5.457518,14.6808975 L5.457518,15.9700889 C5.457518,16.3515613 5.7139478,16.6831303 6.07694408,16.7709752 C7.33848351,17.0763245 8.66128191,17.0763587 9.92305592,16.7709752 C10.2860187,16.6831303 10.542482,16.3515955 10.542482,15.9700889 L10.542482,14.6808975 C11.0481183,14.4635198 11.5248475,14.1816171 11.9613243,13.8418982 L13.0525249,14.4861855 C13.3749053,14.6765446 13.7831755,14.6160163 14.0390021,14.3393889 C14.9223646,13.3842685 15.5912871,12.2196296 15.9670848,10.9258454 C16.0726124,10.5625727 15.9178229,10.1727717 15.596917,9.98326938 Z M13.4026193,13.4264943 L11.8507364,12.510001 C10.9463288,13.3007421 10.6255905,13.4997041 9.47011484,13.9172673 L9.47011484,15.7502196 C8.50024808,15.9548373 7.49975192,15.9548373 6.52988516,15.7502196 L6.52988516,13.9172673 C5.4031959,13.5101235 5.07699522,13.3210668 4.14926358,12.510001 L2.59738075,13.4264943 C1.9368696,12.6693763 1.43490124,11.7817076 1.12525522,10.8230912 L2.67780828,9.90659789 C2.4588108,8.69270694 2.45871027,8.30790999 2.67780828,7.09340211 L1.12525522,6.17690879 C1.43490124,5.21829242 1.93690311,4.33058946 2.59738075,3.57312864 L4.14926358,4.49030745 C5.0667072,3.68712478 5.39129933,3.4941265 6.52988516,3.08269846 L6.52988516,1.24978037 C7.49971774,1.04482059 8.50028226,1.04482059 9.47011484,1.24978037 L9.47011484,3.08273274 C10.6087677,3.49419505 10.9333933,3.6872276 11.8507364,4.49034172 L13.4026193,3.57316291 C14.0630969,4.33058946 14.5650988,5.21829242 14.8747448,6.17694306 L13.3221917,7.09343638 C13.5412227,8.3076358 13.5412897,8.69212428 13.3221917,9.90663217 L14.8747448,10.8231255 C14.5650988,11.7817076 14.0631304,12.6694105 13.4026193,13.4264943 Z M8,5.20968958 C6.22607014,5.20968958 4.78289853,6.68570996 4.78289853,8.50001714 C4.78289853,10.3143243 6.22607014,11.7903447 8,11.7903447 C9.77392986,11.7903447 11.2171015,10.3143243 11.2171015,8.50001714 C11.2171015,6.68570996 9.77392986,5.20968958 8,5.20968958 Z M8,10.6935688 C6.81738009,10.6935688 5.85526568,9.70955526 5.85526568,8.50001714 C5.85526568,7.29047902 6.81738009,6.30646543 8,6.30646543 C9.18261991,6.30646543 10.1447343,7.29047902 10.1447343,8.50001714 C10.1447343,9.70955526 9.18261991,10.6935688 8,10.6935688 Z' id='Shape'%3E%3C/path%3E%3C/g%3E%3C/g%3E%3C/svg%3E"},,,,,,,,,,,function(e,t,n){var r=function(e){"use strict";var t=Object.prototype,n=t.hasOwnProperty,r="function"===typeof Symbol?Symbol:{},o=r.iterator||"@@iterator",i=r.asyncIterator||"@@asyncIterator",s=r.toStringTag||"@@toStringTag";function a(e,t,n){return Object.defineProperty(e,t,{value:n,enumerable:!0,configurable:!0,writable:!0}),e[t]}try{a({},"")}catch(L){a=function(e,t,n){return e[t]=n}}function u(e,t,n,r){var o=t&&t.prototype instanceof p?t:p,i=Object.create(o.prototype),s=new I(r||[]);return i._invoke=function(e,t,n){var r="suspendedStart";return function(o,i){if("executing"===r)throw new Error("Generator is already running");if("completed"===r){if("throw"===o)throw i;return w()}for(n.method=o,n.arg=i;;){var s=n.delegate;if(s){var a=C(s,n);if(a){if(a===l)continue;return a}}if("next"===n.method)n.sent=n._sent=n.arg;else if("throw"===n.method){if("suspendedStart"===r)throw r="completed",n.arg;n.dispatchException(n.arg)}else"return"===n.method&&n.abrupt("return",n.arg);r="executing";var u=c(e,t,n);if("normal"===u.type){if(r=n.done?"completed":"suspendedYield",u.arg===l)continue;return{value:u.arg,done:n.done}}"throw"===u.type&&(r="completed",n.method="throw",n.arg=u.arg)}}}(e,n,s),i}function c(e,t,n){try{return{type:"normal",arg:e.call(t,n)}}catch(L){return{type:"throw",arg:L}}}e.wrap=u;var l={};function p(){}function d(){}function f(){}var h={};h[o]=function(){return this};var v=Object.getPrototypeOf,g=v&&v(v(E([])));g&&g!==t&&n.call(g,o)&&(h=g);var y=f.prototype=p.prototype=Object.create(h);function m(e){["next","throw","return"].forEach((function(t){a(e,t,(function(e){return this._invoke(t,e)}))}))}function b(e,t){var r;this._invoke=function(o,i){function s(){return new t((function(r,s){!function r(o,i,s,a){var u=c(e[o],e,i);if("throw"!==u.type){var l=u.arg,p=l.value;return p&&"object"===typeof p&&n.call(p,"__await")?t.resolve(p.__await).then((function(e){r("next",e,s,a)}),(function(e){r("throw",e,s,a)})):t.resolve(p).then((function(e){l.value=e,s(l)}),(function(e){return r("throw",e,s,a)}))}a(u.arg)}(o,i,r,s)}))}return r=r?r.then(s,s):s()}}function C(e,t){var n=e.iterator[t.method];if(void 0===n){if(t.delegate=null,"throw"===t.method){if(e.iterator.return&&(t.method="return",t.arg=void 0,C(e,t),"throw"===t.method))return l;t.method="throw",t.arg=new TypeError("The iterator does not provide a 'throw' method")}return l}var r=c(n,e.iterator,t.arg);if("throw"===r.type)return t.method="throw",t.arg=r.arg,t.delegate=null,l;var o=r.arg;return o?o.done?(t[e.resultName]=o.value,t.next=e.nextLoc,"return"!==t.method&&(t.method="next",t.arg=void 0),t.delegate=null,l):o:(t.method="throw",t.arg=new TypeError("iterator result is not an object"),t.delegate=null,l)}function S(e){var t={tryLoc:e[0]};1 in e&&(t.catchLoc=e[1]),2 in e&&(t.finallyLoc=e[2],t.afterLoc=e[3]),this.tryEntries.push(t)}function k(e){var t=e.completion||{};t.type="normal",delete t.arg,e.completion=t}function I(e){this.tryEntries=[{tryLoc:"root"}],e.forEach(S,this),this.reset(!0)}function E(e){if(e){var t=e[o];if(t)return t.call(e);if("function"===typeof e.next)return e;if(!isNaN(e.length)){var r=-1,i=function t(){for(;++r<e.length;)if(n.call(e,r))return t.value=e[r],t.done=!1,t;return t.value=void 0,t.done=!0,t};return i.next=i}}return{next:w}}function w(){return{value:void 0,done:!0}}return d.prototype=y.constructor=f,f.constructor=d,d.displayName=a(f,s,"GeneratorFunction"),e.isGeneratorFunction=function(e){var t="function"===typeof e&&e.constructor;return!!t&&(t===d||"GeneratorFunction"===(t.displayName||t.name))},e.mark=function(e){return Object.setPrototypeOf?Object.setPrototypeOf(e,f):(e.__proto__=f,a(e,s,"GeneratorFunction")),e.prototype=Object.create(y),e},e.awrap=function(e){return{__await:e}},m(b.prototype),b.prototype[i]=function(){return this},e.AsyncIterator=b,e.async=function(t,n,r,o,i){void 0===i&&(i=Promise);var s=new b(u(t,n,r,o),i);return e.isGeneratorFunction(n)?s:s.next().then((function(e){return e.done?e.value:s.next()}))},m(y),a(y,s,"Generator"),y[o]=function(){return this},y.toString=function(){return"[object Generator]"},e.keys=function(e){var t=[];for(var n in e)t.push(n);return t.reverse(),function n(){for(;t.length;){var r=t.pop();if(r in e)return n.value=r,n.done=!1,n}return n.done=!0,n}},e.values=E,I.prototype={constructor:I,reset:function(e){if(this.prev=0,this.next=0,this.sent=this._sent=void 0,this.done=!1,this.delegate=null,this.method="next",this.arg=void 0,this.tryEntries.forEach(k),!e)for(var t in this)"t"===t.charAt(0)&&n.call(this,t)&&!isNaN(+t.slice(1))&&(this[t]=void 0)},stop:function(){this.done=!0;var e=this.tryEntries[0].completion;if("throw"===e.type)throw e.arg;return this.rval},dispatchException:function(e){if(this.done)throw e;var t=this;function r(n,r){return s.type="throw",s.arg=e,t.next=n,r&&(t.method="next",t.arg=void 0),!!r}for(var o=this.tryEntries.length-1;o>=0;--o){var i=this.tryEntries[o],s=i.completion;if("root"===i.tryLoc)return r("end");if(i.tryLoc<=this.prev){var a=n.call(i,"catchLoc"),u=n.call(i,"finallyLoc");if(a&&u){if(this.prev<i.catchLoc)return r(i.catchLoc,!0);if(this.prev<i.finallyLoc)return r(i.finallyLoc)}else if(a){if(this.prev<i.catchLoc)return r(i.catchLoc,!0)}else{if(!u)throw new Error("try statement without catch or finally");if(this.prev<i.finallyLoc)return r(i.finallyLoc)}}}},abrupt:function(e,t){for(var r=this.tryEntries.length-1;r>=0;--r){var o=this.tryEntries[r];if(o.tryLoc<=this.prev&&n.call(o,"finallyLoc")&&this.prev<o.finallyLoc){var i=o;break}}i&&("break"===e||"continue"===e)&&i.tryLoc<=t&&t<=i.finallyLoc&&(i=null);var s=i?i.completion:{};return s.type=e,s.arg=t,i?(this.method="next",this.next=i.finallyLoc,l):this.complete(s)},complete:function(e,t){if("throw"===e.type)throw e.arg;return"break"===e.type||"continue"===e.type?this.next=e.arg:"return"===e.type?(this.rval=this.arg=e.arg,this.method="return",this.next="end"):"normal"===e.type&&t&&(this.next=t),l},finish:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var n=this.tryEntries[t];if(n.finallyLoc===e)return this.complete(n.completion,n.afterLoc),k(n),l}},catch:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var n=this.tryEntries[t];if(n.tryLoc===e){var r=n.completion;if("throw"===r.type){var o=r.arg;k(n)}return o}}throw new Error("illegal catch attempt")},delegateYield:function(e,t,n){return this.delegate={iterator:E(e),resultName:t,nextLoc:n},"next"===this.method&&(this.arg=void 0),l}},e}(e.exports);try{regeneratorRuntime=r}catch(o){Function("r","regeneratorRuntime = r")(r)}},function(e,t,n){"use strict";var r=n(5),o=n(30),i=n(59),s=n(36);function a(e){var t=new i(e),n=o(i.prototype.request,t);return r.extend(n,i.prototype,t),r.extend(n,t),n}var u=a(n(33));u.Axios=i,u.create=function(e){return a(s(u.defaults,e))},u.Cancel=n(37),u.CancelToken=n(73),u.isCancel=n(32),u.all=function(e){return Promise.all(e)},u.spread=n(74),e.exports=u,e.exports.default=u},function(e,t,n){"use strict";var r=n(5),o=n(31),i=n(60),s=n(61),a=n(36);function u(e){this.defaults=e,this.interceptors={request:new i,response:new i}}u.prototype.request=function(e){"string"===typeof e?(e=arguments[1]||{}).url=arguments[0]:e=e||{},(e=a(this.defaults,e)).method?e.method=e.method.toLowerCase():this.defaults.method?e.method=this.defaults.method.toLowerCase():e.method="get";var t=[s,void 0],n=Promise.resolve(e);for(this.interceptors.request.forEach((function(e){t.unshift(e.fulfilled,e.rejected)})),this.interceptors.response.forEach((function(e){t.push(e.fulfilled,e.rejected)}));t.length;)n=n.then(t.shift(),t.shift());return n},u.prototype.getUri=function(e){return e=a(this.defaults,e),o(e.url,e.params,e.paramsSerializer).replace(/^\?/,"")},r.forEach(["delete","get","head","options"],(function(e){u.prototype[e]=function(t,n){return this.request(r.merge(n||{},{method:e,url:t}))}})),r.forEach(["post","put","patch"],(function(e){u.prototype[e]=function(t,n,o){return this.request(r.merge(o||{},{method:e,url:t,data:n}))}})),e.exports=u},function(e,t,n){"use strict";var r=n(5);function o(){this.handlers=[]}o.prototype.use=function(e,t){return this.handlers.push({fulfilled:e,rejected:t}),this.handlers.length-1},o.prototype.eject=function(e){this.handlers[e]&&(this.handlers[e]=null)},o.prototype.forEach=function(e){r.forEach(this.handlers,(function(t){null!==t&&e(t)}))},e.exports=o},function(e,t,n){"use strict";var r=n(5),o=n(62),i=n(32),s=n(33);function a(e){e.cancelToken&&e.cancelToken.throwIfRequested()}e.exports=function(e){return a(e),e.headers=e.headers||{},e.data=o(e.data,e.headers,e.transformRequest),e.headers=r.merge(e.headers.common||{},e.headers[e.method]||{},e.headers),r.forEach(["delete","get","head","post","put","patch","common"],(function(t){delete e.headers[t]})),(e.adapter||s.adapter)(e).then((function(t){return a(e),t.data=o(t.data,t.headers,e.transformResponse),t}),(function(t){return i(t)||(a(e),t&&t.response&&(t.response.data=o(t.response.data,t.response.headers,e.transformResponse))),Promise.reject(t)}))}},function(e,t,n){"use strict";var r=n(5);e.exports=function(e,t,n){return r.forEach(n,(function(n){e=n(e,t)})),e}},function(e,t){var n,r,o=e.exports={};function i(){throw new Error("setTimeout has not been defined")}function s(){throw new Error("clearTimeout has not been defined")}function a(e){if(n===setTimeout)return setTimeout(e,0);if((n===i||!n)&&setTimeout)return n=setTimeout,setTimeout(e,0);try{return n(e,0)}catch(t){try{return n.call(null,e,0)}catch(t){return n.call(this,e,0)}}}!function(){try{n="function"===typeof setTimeout?setTimeout:i}catch(e){n=i}try{r="function"===typeof clearTimeout?clearTimeout:s}catch(e){r=s}}();var u,c=[],l=!1,p=-1;function d(){l&&u&&(l=!1,u.length?c=u.concat(c):p=-1,c.length&&f())}function f(){if(!l){var e=a(d);l=!0;for(var t=c.length;t;){for(u=c,c=[];++p<t;)u&&u[p].run();p=-1,t=c.length}u=null,l=!1,function(e){if(r===clearTimeout)return clearTimeout(e);if((r===s||!r)&&clearTimeout)return r=clearTimeout,clearTimeout(e);try{r(e)}catch(t){try{return r.call(null,e)}catch(t){return r.call(this,e)}}}(e)}}function h(e,t){this.fun=e,this.array=t}function v(){}o.nextTick=function(e){var t=new Array(arguments.length-1);if(arguments.length>1)for(var n=1;n<arguments.length;n++)t[n-1]=arguments[n];c.push(new h(e,t)),1!==c.length||l||a(f)},h.prototype.run=function(){this.fun.apply(null,this.array)},o.title="browser",o.browser=!0,o.env={},o.argv=[],o.version="",o.versions={},o.on=v,o.addListener=v,o.once=v,o.off=v,o.removeListener=v,o.removeAllListeners=v,o.emit=v,o.prependListener=v,o.prependOnceListener=v,o.listeners=function(e){return[]},o.binding=function(e){throw new Error("process.binding is not supported")},o.cwd=function(){return"/"},o.chdir=function(e){throw new Error("process.chdir is not supported")},o.umask=function(){return 0}},function(e,t,n){"use strict";var r=n(5);e.exports=function(e,t){r.forEach(e,(function(n,r){r!==t&&r.toUpperCase()===t.toUpperCase()&&(e[t]=n,delete e[r])}))}},function(e,t,n){"use strict";var r=n(35);e.exports=function(e,t,n){var o=n.config.validateStatus;!o||o(n.status)?e(n):t(r("Request failed with status code "+n.status,n.config,null,n.request,n))}},function(e,t,n){"use strict";e.exports=function(e,t,n,r,o){return e.config=t,n&&(e.code=n),e.request=r,e.response=o,e.isAxiosError=!0,e.toJSON=function(){return{message:this.message,name:this.name,description:this.description,number:this.number,fileName:this.fileName,lineNumber:this.lineNumber,columnNumber:this.columnNumber,stack:this.stack,config:this.config,code:this.code}},e}},function(e,t,n){"use strict";var r=n(68),o=n(69);e.exports=function(e,t){return e&&!r(t)?o(e,t):t}},function(e,t,n){"use strict";e.exports=function(e){return/^([a-z][a-z\d\+\-\.]*:)?\/\//i.test(e)}},function(e,t,n){"use strict";e.exports=function(e,t){return t?e.replace(/\/+$/,"")+"/"+t.replace(/^\/+/,""):e}},function(e,t,n){"use strict";var r=n(5),o=["age","authorization","content-length","content-type","etag","expires","from","host","if-modified-since","if-unmodified-since","last-modified","location","max-forwards","proxy-authorization","referer","retry-after","user-agent"];e.exports=function(e){var t,n,i,s={};return e?(r.forEach(e.split("\n"),(function(e){if(i=e.indexOf(":"),t=r.trim(e.substr(0,i)).toLowerCase(),n=r.trim(e.substr(i+1)),t){if(s[t]&&o.indexOf(t)>=0)return;s[t]="set-cookie"===t?(s[t]?s[t]:[]).concat([n]):s[t]?s[t]+", "+n:n}})),s):s}},function(e,t,n){"use strict";var r=n(5);e.exports=r.isStandardBrowserEnv()?function(){var e,t=/(msie|trident)/i.test(navigator.userAgent),n=document.createElement("a");function o(e){var r=e;return t&&(n.setAttribute("href",r),r=n.href),n.setAttribute("href",r),{href:n.href,protocol:n.protocol?n.protocol.replace(/:$/,""):"",host:n.host,search:n.search?n.search.replace(/^\?/,""):"",hash:n.hash?n.hash.replace(/^#/,""):"",hostname:n.hostname,port:n.port,pathname:"/"===n.pathname.charAt(0)?n.pathname:"/"+n.pathname}}return e=o(window.location.href),function(t){var n=r.isString(t)?o(t):t;return n.protocol===e.protocol&&n.host===e.host}}():function(){return!0}},function(e,t,n){"use strict";var r=n(5);e.exports=r.isStandardBrowserEnv()?{write:function(e,t,n,o,i,s){var a=[];a.push(e+"="+encodeURIComponent(t)),r.isNumber(n)&&a.push("expires="+new Date(n).toGMTString()),r.isString(o)&&a.push("path="+o),r.isString(i)&&a.push("domain="+i),!0===s&&a.push("secure"),document.cookie=a.join("; ")},read:function(e){var t=document.cookie.match(new RegExp("(^|;\\s*)("+e+")=([^;]*)"));return t?decodeURIComponent(t[3]):null},remove:function(e){this.write(e,"",Date.now()-864e5)}}:{write:function(){},read:function(){return null},remove:function(){}}},function(e,t,n){"use strict";var r=n(37);function o(e){if("function"!==typeof e)throw new TypeError("executor must be a function.");var t;this.promise=new Promise((function(e){t=e}));var n=this;e((function(e){n.reason||(n.reason=new r(e),t(n.reason))}))}o.prototype.throwIfRequested=function(){if(this.reason)throw this.reason},o.source=function(){var e;return{token:new o((function(t){e=t})),cancel:e}},e.exports=o},function(e,t,n){"use strict";e.exports=function(e){return function(t){return e.apply(null,t)}}},,,,,,,,,,,,,,,,,,,,,,function(e,t,n){"use strict";function r(e,t,n){return t in e?Object.defineProperty(e,t,{value:n,enumerable:!0,configurable:!0,writable:!0}):e[t]=n,e}function o(e,t){var n=Object.keys(e);if(Object.getOwnPropertySymbols){var r=Object.getOwnPropertySymbols(e);t&&(r=r.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),n.push.apply(n,r)}return n}function i(e){for(var t=1;t<arguments.length;t++){var n=null!=arguments[t]?arguments[t]:{};t%2?o(Object(n),!0).forEach((function(t){r(e,t,n[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(n)):o(Object(n)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(n,t))}))}return e}n.r(t),n.d(t,"qcCmpApi",(function(){return hr})),n.d(t,"uspApi",(function(){return vr})),n.d(t,"gbcApi",(function(){return gr}));var s,a,u,c,l=n(0),p=n.n(l);function d(e,t,n,r,o,i,s){try{var a=e[i](s),u=a.value}catch(c){return void n(c)}a.done?t(u):Promise.resolve(u).then(r,o)}function f(e){return function(){var t=this,n=arguments;return new Promise((function(r,o){var i=e.apply(t,n);function s(e){d(i,r,o,s,a,"next",e)}function a(e){d(i,r,o,s,a,"throw",e)}s(void 0)}))}}function h(e,t){if(!(e instanceof t))throw new TypeError("Cannot call a class as a function")}function v(e,t){for(var n=0;n<t.length;n++){var r=t[n];r.enumerable=r.enumerable||!1,r.configurable=!0,"value"in r&&(r.writable=!0),Object.defineProperty(e,r.key,r)}}function g(e,t,n){return t&&v(e.prototype,t),n&&v(e,n),e}function y(e){if(void 0===e)throw new ReferenceError("this hasn't been initialised - super() hasn't been called");return e}function m(e,t){return(m=Object.setPrototypeOf||function(e,t){return e.__proto__=t,e})(e,t)}function b(e,t){if("function"!==typeof t&&null!==t)throw new TypeError("Super expression must either be null or a function");e.prototype=Object.create(t&&t.prototype,{constructor:{value:e,writable:!0,configurable:!0}}),t&&m(e,t)}function C(e){return(C=Object.setPrototypeOf?Object.getPrototypeOf:function(e){return e.__proto__||Object.getPrototypeOf(e)})(e)}function S(){if("undefined"===typeof Reflect||!Reflect.construct)return!1;if(Reflect.construct.sham)return!1;if("function"===typeof Proxy)return!0;try{return Date.prototype.toString.call(Reflect.construct(Date,[],(function(){}))),!0}catch(e){return!1}}function k(e){return(k="function"===typeof Symbol&&"symbol"===typeof Symbol.iterator?function(e){return typeof e}:function(e){return e&&"function"===typeof Symbol&&e.constructor===Symbol&&e!==Symbol.prototype?"symbol":typeof e})(e)}function I(e,t){return!t||"object"!==k(t)&&"function"!==typeof t?y(e):t}function E(e){return function(){var t,n=C(e);if(S()){var r=C(this).constructor;t=Reflect.construct(n,arguments,r)}else t=n.apply(this,arguments);return I(this,t)}}!function(e){e.PING="ping",e.GET_TC_DATA="getTCData",e.GET_IN_APP_TC_DATA="getInAppTCData",e.GET_VENDOR_LIST="getVendorList",e.ADD_EVENT_LISTENER="addEventListener",e.REMOVE_EVENT_LISTENER="removeEventListener"}(s||(s={})),function(e){e.STUB="stub",e.LOADING="loading",e.LOADED="loaded",e.ERROR="error"}(a||(a={})),function(e){e.VISIBLE="visible",e.HIDDEN="hidden",e.DISABLED="disabled"}(u||(u={})),function(e){e.TC_LOADED="tcloaded",e.CMP_UI_SHOWN="cmpuishown",e.USER_ACTION_COMPLETE="useractioncomplete"}(c||(c={}));var w=function(){function e(t,n,o,i){h(this,e),r(this,"listenerId",void 0),r(this,"callback",void 0),r(this,"next",void 0),r(this,"param",void 0),r(this,"success",!0),Object.assign(this,{callback:t,listenerId:o,param:n,next:i});try{this.respond()}catch(s){this.invokeCallback(null)}}return g(e,[{key:"invokeCallback",value:function(e){var t=null!==e;"function"===typeof this.next?this.callback(this.next,e,t):this.callback(e,t)}}]),e}(),L=function(e){b(n,e);var t=E(n);function n(){return h(this,n),t.apply(this,arguments)}return g(n,[{key:"respond",value:function(){this.throwIfParamInvalid(),this.invokeCallback(new R(this.param,this.listenerId))}},{key:"throwIfParamInvalid",value:function(){if(void 0!==this.param&&(!Array.isArray(this.param)||!this.param.every(Number.isInteger)))throw new Error("Invalid Parameter")}}]),n}(w),_=function(){function e(){h(this,e),r(this,"eventQueue",new Map),r(this,"queueNumber",0)}return g(e,[{key:"add",value:function(e){return this.eventQueue.set(this.queueNumber,e),this.queueNumber++}},{key:"remove",value:function(e){return this.eventQueue.delete(e)}},{key:"exec",value:function(){this.eventQueue.forEach((function(e,t){new L(e.callback,e.param,t,e.next)}))}},{key:"clear",value:function(){this.queueNumber=0,this.eventQueue.clear()}},{key:"size",get:function(){return this.eventQueue.size}}]),e}(),A=function(){function e(){h(this,e)}return g(e,null,[{key:"reset",value:function(){delete this.cmpId,delete this.cmpVersion,delete this.eventStatus,delete this.gdprApplies,delete this.tcModel,delete this.tcString,delete this.tcfPolicyVersion,this.cmpStatus=a.LOADING,this.disabled=!1,this.displayStatus=u.HIDDEN,this.eventQueue.clear()}}]),e}();r(A,"apiVersion","2"),r(A,"tcfPolicyVersion",void 0),r(A,"eventQueue",new _),r(A,"cmpStatus",a.LOADING),r(A,"disabled",!1),r(A,"displayStatus",u.HIDDEN),r(A,"cmpId",void 0),r(A,"cmpVersion",void 0),r(A,"eventStatus",void 0),r(A,"gdprApplies",void 0),r(A,"tcModel",void 0),r(A,"tcString",void 0);var P=function e(){h(this,e),r(this,"cmpId",A.cmpId),r(this,"cmpVersion",A.cmpVersion),r(this,"gdprApplies",A.gdprApplies),r(this,"tcfPolicyVersion",A.tcfPolicyVersion)},T=function(e){b(n,e);var t=E(n);function n(){var e;h(this,n);for(var o=arguments.length,i=new Array(o),s=0;s<o;s++)i[s]=arguments[s];return r(y(e=t.call.apply(t,[this].concat(i))),"cmpStatus",a.ERROR),e}return n}(P);function V(e,t){(null==t||t>e.length)&&(t=e.length);for(var n=0,r=new Array(t);n<t;n++)r[n]=e[n];return r}function O(e,t){if(e){if("string"===typeof e)return V(e,t);var n=Object.prototype.toString.call(e).slice(8,-1);return"Object"===n&&e.constructor&&(n=e.constructor.name),"Map"===n||"Set"===n?Array.from(n):"Arguments"===n||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(n)?V(e,t):void 0}}function x(e){return function(e){if(Array.isArray(e))return V(e)}(e)||function(e){if("undefined"!==typeof Symbol&&Symbol.iterator in Object(e))return Array.from(e)}(e)||O(e)||function(){throw new TypeError("Invalid attempt to spread non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}()}var R=function(e){b(n,e);var t=E(n);function n(e,o){var i;if(h(this,n),r(y(i=t.call(this)),"tcString",void 0),r(y(i),"listenerId",void 0),r(y(i),"eventStatus",void 0),r(y(i),"cmpStatus",void 0),r(y(i),"isServiceSpecific",void 0),r(y(i),"useNonStandardTexts",void 0),r(y(i),"publisherCC",void 0),r(y(i),"purposeOneTreatment",void 0),r(y(i),"outOfBand",void 0),r(y(i),"purpose",void 0),r(y(i),"vendor",void 0),r(y(i),"specialFeatureOptins",void 0),r(y(i),"publisher",void 0),i.eventStatus=A.eventStatus,i.cmpStatus=A.cmpStatus,i.listenerId=o,A.gdprApplies){var s=A.tcModel;i.tcString=A.tcString,i.isServiceSpecific=s.isServiceSpecific,i.useNonStandardTexts=s.useNonStandardTexts,i.purposeOneTreatment=s.purposeOneTreatment,i.publisherCC=s.publisherCountryCode,i.outOfBand={allowedVendors:i.createVectorField(s.vendorsAllowed,e),disclosedVendors:i.createVectorField(s.vendorsDisclosed,e)},i.purpose={consents:i.createVectorField(s.purposeConsents),legitimateInterests:i.createVectorField(s.purposeLegitimateInterests)},i.vendor={consents:i.createVectorField(s.vendorConsents,e),legitimateInterests:i.createVectorField(s.vendorLegitimateInterests,e)},i.specialFeatureOptins=i.createVectorField(s.specialFeatureOptins),i.publisher={consents:i.createVectorField(s.publisherConsents),legitimateInterests:i.createVectorField(s.publisherLegitimateInterests),customPurpose:{consents:i.createVectorField(s.publisherCustomConsents),legitimateInterests:i.createVectorField(s.publisherCustomLegitimateInterests)},restrictions:i.createRestrictions(s.publisherRestrictions)}}return i}return g(n,[{key:"createRestrictions",value:function(e){var t={};if(e.numRestrictions>0)for(var n=e.getMaxVendorId(),r=function(n){var r=n.toString();e.getRestrictions(n).forEach((function(e){var n=e.purposeId.toString();t[n]||(t[n]={}),t[n][r]=e.restrictionType}))},o=1;o<=n;o++)r(o);return t}},{key:"createVectorField",value:function(e,t){return t?t.reduce((function(t,n){return t[String(n)]=e.has(Number(n)),t}),{}):x(e).reduce((function(e,t){return e[t[0].toString(10)]=t[1],e}),{})}}]),n}(P),U=function(e){b(n,e);var t=E(n);function n(e){var r;return h(this,n),delete(r=t.call(this,e)).outOfBand,r}return g(n,[{key:"createVectorField",value:function(e){return x(e).reduce((function(e,t){return e+=t[1]?"1":"0"}),"")}},{key:"createRestrictions",value:function(e){var t={};if(e.numRestrictions>0){var n=e.getMaxVendorId();e.getRestrictions().forEach((function(e){t[e.purposeId.toString()]="_".repeat(n)}));for(var r=function(n){var r=n+1;e.getRestrictions(r).forEach((function(e){var r=e.restrictionType.toString(),o=e.purposeId.toString(),i=t[o].substr(0,n),s=t[o].substr(n+1);t[o]=i+r+s}))},o=0;o<n;o++)r(o)}return t}}]),n}(R),N=function(e){b(n,e);var t=E(n);function n(){var e;return h(this,n),r(y(e=t.call(this)),"cmpLoaded",!0),r(y(e),"cmpStatus",A.cmpStatus),r(y(e),"displayStatus",A.displayStatus),r(y(e),"apiVersion",String(A.apiVersion)),r(y(e),"gvlVersion",void 0),A.tcModel&&A.tcModel.vendorListVersion&&(e.gvlVersion=+A.tcModel.vendorListVersion),e}return n}(P),D=function(e){b(n,e);var t=E(n);function n(){return h(this,n),t.apply(this,arguments)}return g(n,[{key:"respond",value:function(){this.invokeCallback(new N)}}]),n}(w),B=function(e){b(n,e);var t=E(n);function n(){return h(this,n),t.apply(this,arguments)}return g(n,[{key:"respond",value:function(){this.throwIfParamInvalid(),this.invokeCallback(new U(this.param))}}]),n}(L);function G(e,t,n){return(G=S()?Reflect.construct:function(e,t,n){var r=[null];r.push.apply(r,t);var o=new(Function.bind.apply(e,r));return n&&m(o,n.prototype),o}).apply(null,arguments)}function M(e){var t="function"===typeof Map?new Map:void 0;return(M=function(e){if(null===e||(n=e,-1===Function.toString.call(n).indexOf("[native code]")))return e;var n;if("function"!==typeof e)throw new TypeError("Super expression must either be null or a function");if("undefined"!==typeof t){if(t.has(e))return t.get(e);t.set(e,r)}function r(){return G(e,arguments,C(this).constructor)}return r.prototype=Object.create(e.prototype,{constructor:{value:r,enumerable:!1,writable:!0,configurable:!0}}),m(r,e)})(e)}var F=function(e){b(n,e);var t=E(n);function n(e){var r;return h(this,n),(r=t.call(this,e)).name="DecodingError",r}return n}(M(Error)),j=function(e){b(n,e);var t=E(n);function n(e){var r;return h(this,n),(r=t.call(this,e)).name="EncodingError",r}return n}(M(Error)),H=function(e){b(n,e);var t=E(n);function n(e){var r;return h(this,n),(r=t.call(this,e)).name="GVLError",r}return n}(M(Error)),z=function(e){b(n,e);var t=E(n);function n(e,r){var o,i=arguments.length>2&&void 0!==arguments[2]?arguments[2]:"";return h(this,n),(o=t.call(this,"invalid value ".concat(r," passed for ").concat(e," ").concat(i))).name="TCModelError",o}return n}(M(Error)),q=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e){if(!/^[0-1]+$/.test(e))throw new j("Invalid bitField");var t=e.length%this.LCM;e+=t?"0".repeat(this.LCM-t):"";for(var n="",r=0;r<e.length;r+=this.BASIS)n+=this.DICT[parseInt(e.substr(r,this.BASIS),2)];return n}},{key:"decode",value:function(e){if(!/^[A-Za-z0-9\-_]+$/.test(e))throw new F("Invalidly encoded Base64URL string");for(var t="",n=0;n<e.length;n++){var r=this.REVERSE_DICT.get(e[n]).toString(2);t+="0".repeat(this.BASIS-r.length)+r}return t}}]),e}();function W(e){if("undefined"===typeof Symbol||null==e[Symbol.iterator]){if(Array.isArray(e)||(e=O(e))){var t=0,n=function(){};return{s:n,n:function(){return t>=e.length?{done:!0}:{done:!1,value:e[t++]}},e:function(e){throw e},f:n}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var r,o,i=!0,s=!1;return{s:function(){r=e[Symbol.iterator]()},n:function(){var e=r.next();return i=e.done,e},e:function(e){s=!0,o=e},f:function(){try{i||null==r.return||r.return()}finally{if(s)throw o}}}}r(q,"DICT","ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789-_"),r(q,"REVERSE_DICT",new Map([["A",0],["B",1],["C",2],["D",3],["E",4],["F",5],["G",6],["H",7],["I",8],["J",9],["K",10],["L",11],["M",12],["N",13],["O",14],["P",15],["Q",16],["R",17],["S",18],["T",19],["U",20],["V",21],["W",22],["X",23],["Y",24],["Z",25],["a",26],["b",27],["c",28],["d",29],["e",30],["f",31],["g",32],["h",33],["i",34],["j",35],["k",36],["l",37],["m",38],["n",39],["o",40],["p",41],["q",42],["r",43],["s",44],["t",45],["u",46],["v",47],["w",48],["x",49],["y",50],["z",51],["0",52],["1",53],["2",54],["3",55],["4",56],["5",57],["6",58],["7",59],["8",60],["9",61],["-",62],["_",63]])),r(q,"BASIS",6),r(q,"LCM",24);var Y=function(){function e(){h(this,e)}return g(e,[{key:"has",value:function(t){return e.langSet.has(t)}},{key:"parseLanguage",value:function(t){var n=(t=t.toUpperCase()).split("-")[0];if(t.length>=2&&2==n.length){if(e.langSet.has(t))return t;if(e.langSet.has(n))return n;var r=n+"-"+n;if(e.langSet.has(r))return r;var o,i=W(e.langSet);try{for(i.s();!(o=i.n()).done;){var s=o.value;if(-1!==s.indexOf(t)||-1!==s.indexOf(n))return s}}catch(a){i.e(a)}finally{i.f()}}throw new Error("unsupported language ".concat(t))}},{key:"forEach",value:function(t){e.langSet.forEach(t)}},{key:"size",get:function(){return e.langSet.size}}]),e}();r(Y,"langSet",new Set(["AR","BG","BS","CA","CS","DA","DE","EL","EN","ES","ET","EU","FI","FR","GL","HR","HU","IT","JA","LT","LV","MT","NL","NO","PL","PT-BR","PT-PT","RO","RU","SK","SL","SR-LATN","SR-CYRL","SV","TR","ZH"]));var J=function e(){h(this,e)};r(J,"cmpId","cmpId"),r(J,"cmpVersion","cmpVersion"),r(J,"consentLanguage","consentLanguage"),r(J,"consentScreen","consentScreen"),r(J,"created","created"),r(J,"supportOOB","supportOOB"),r(J,"isServiceSpecific","isServiceSpecific"),r(J,"lastUpdated","lastUpdated"),r(J,"numCustomPurposes","numCustomPurposes"),r(J,"policyVersion","policyVersion"),r(J,"publisherCountryCode","publisherCountryCode"),r(J,"publisherCustomConsents","publisherCustomConsents"),r(J,"publisherCustomLegitimateInterests","publisherCustomLegitimateInterests"),r(J,"publisherLegitimateInterests","publisherLegitimateInterests"),r(J,"publisherConsents","publisherConsents"),r(J,"publisherRestrictions","publisherRestrictions"),r(J,"purposeConsents","purposeConsents"),r(J,"purposeLegitimateInterests","purposeLegitimateInterests"),r(J,"purposeOneTreatment","purposeOneTreatment"),r(J,"specialFeatureOptins","specialFeatureOptins"),r(J,"useNonStandardTexts","useNonStandardTexts"),r(J,"vendorConsents","vendorConsents"),r(J,"vendorLegitimateInterests","vendorLegitimateInterests"),r(J,"vendorListVersion","vendorListVersion"),r(J,"vendorsAllowed","vendorsAllowed"),r(J,"vendorsDisclosed","vendorsDisclosed"),r(J,"version","version");var K,Q=function(){function e(){h(this,e)}return g(e,[{key:"clone",value:function(){var e=this,t=new this.constructor;return Object.keys(this).forEach((function(n){var r=e.deepClone(e[n]);void 0!==r&&(t[n]=r)})),t}},{key:"deepClone",value:function(e){var t=typeof e;if("number"===t||"string"===t||"boolean"===t)return e;if(null!==e&&"object"===t){if("function"===typeof e.clone)return e.clone();if(e instanceof Date)return new Date(e.getTime());if(void 0!==e[Symbol.iterator]){var n,r=[],o=W(e);try{for(o.s();!(n=o.n()).done;){var i=n.value;r.push(this.deepClone(i))}}catch(u){o.e(u)}finally{o.f()}return e instanceof Array?r:new e.constructor(r)}var s={};for(var a in e)e.hasOwnProperty(a)&&(s[a]=this.deepClone(e[a]));return s}}}]),e}();!function(e){e[e.NOT_ALLOWED=0]="NOT_ALLOWED",e[e.REQUIRE_CONSENT=1]="REQUIRE_CONSENT",e[e.REQUIRE_LI=2]="REQUIRE_LI"}(K||(K={}));var Z=function(e){b(n,e);var t=E(n);function n(e,o){var i;return h(this,n),r(y(i=t.call(this)),"purposeId_",void 0),r(y(i),"restrictionType",void 0),void 0!==e&&(i.purposeId=e),void 0!==o&&(i.restrictionType=o),i}return g(n,[{key:"isValid",value:function(){return Number.isInteger(this.purposeId)&&this.purposeId>0&&(this.restrictionType===K.NOT_ALLOWED||this.restrictionType===K.REQUIRE_CONSENT||this.restrictionType===K.REQUIRE_LI)}},{key:"isSameAs",value:function(e){return this.purposeId===e.purposeId&&this.restrictionType===e.restrictionType}},{key:"hash",get:function(){if(!this.isValid())throw new Error("cannot hash invalid PurposeRestriction");return"".concat(this.purposeId).concat(n.hashSeparator).concat(this.restrictionType)}},{key:"purposeId",get:function(){return this.purposeId_},set:function(e){this.purposeId_=e}}],[{key:"unHash",value:function(e){var t=e.split(this.hashSeparator),r=new n;if(2!==t.length)throw new z("hash",e);return r.purposeId=parseInt(t[0],10),r.restrictionType=parseInt(t[1],10),r}}]),n}(Q);r(Z,"hashSeparator","-");var X,$,ee,te=function(e){b(n,e);var t=E(n);function n(){var e;h(this,n);for(var o=arguments.length,i=new Array(o),s=0;s<o;s++)i[s]=arguments[s];return r(y(e=t.call.apply(t,[this].concat(i))),"bitLength",0),r(y(e),"map",new Map),r(y(e),"gvl_",void 0),e}return g(n,[{key:"has",value:function(e){return this.map.has(e)}},{key:"isOkToHave",value:function(e,t,n){var r,o=!0;if(null===(r=this.gvl)||void 0===r?void 0:r.vendors){var i=this.gvl.vendors[n];if(i)if(e===K.NOT_ALLOWED)o=i.legIntPurposes.includes(t)||i.purposes.includes(t);else if(i.flexiblePurposes.length)switch(e){case K.REQUIRE_CONSENT:o=i.flexiblePurposes.includes(t)&&i.legIntPurposes.includes(t);break;case K.REQUIRE_LI:o=i.flexiblePurposes.includes(t)&&i.purposes.includes(t)}else o=!1;else o=!1}return o}},{key:"add",value:function(e,t){if(this.isOkToHave(t.restrictionType,t.purposeId,e)){var n=t.hash;this.has(n)||(this.map.set(n,new Set),this.bitLength=0),this.map.get(n).add(e)}}},{key:"restrictPurposeToLegalBasis",value:function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:Array.from(this.gvl.vendorIds),n=e.hash;if(this.has(n)){var r,o=this.map.get(n),i=W(t);try{for(i.s();!(r=i.n()).done;){var s=r.value;o.add(s)}}catch(a){i.e(a)}finally{i.f()}}else this.map.set(n,new Set(t)),this.bitLength=0}},{key:"getVendors",value:function(e){var t=[];if(e){var n=e.hash;this.has(n)&&(t=Array.from(this.map.get(n)))}else{var r=new Set;this.map.forEach((function(e){Array.from(e).forEach((function(e){r.add(e)}))})),t=Array.from(r)}return t.sort((function(e,t){return e-t}))}},{key:"getRestrictionType",value:function(e,t){var n;return this.getRestrictions(e).forEach((function(e){e.purposeId===t&&(void 0===n||n>e.restrictionType)&&(n=e.restrictionType)})),n}},{key:"vendorHasRestriction",value:function(e,t){for(var n=!1,r=this.getRestrictions(e),o=0;o<r.length&&!n;o++)n=t.isSameAs(r[o]);return n}},{key:"getMaxVendorId",value:function(){var e=0;return this.map.forEach((function(t){var n=Array.from(t);e=Math.max(n[n.length-1],e)})),e}},{key:"getRestrictions",value:function(e){var t=[];return this.map.forEach((function(n,r){e?n.has(e)&&t.push(Z.unHash(r)):t.push(Z.unHash(r))})),t}},{key:"getPurposes",value:function(){var e=new Set;return this.map.forEach((function(t,n){e.add(Z.unHash(n).purposeId)})),Array.from(e)}},{key:"remove",value:function(e,t){var n=t.hash,r=this.map.get(n);r&&(r.delete(e),0==r.size&&(this.map.delete(n),this.bitLength=0))}},{key:"isEmpty",value:function(){return 0===this.map.size}},{key:"gvl",set:function(e){var t=this;this.gvl_||(this.gvl_=e,this.map.forEach((function(e,n){var r=Z.unHash(n);Array.from(e).forEach((function(n){t.isOkToHave(r.restrictionType,r.purposeId,n)||e.delete(n)}))})))},get:function(){return this.gvl_}},{key:"numRestrictions",get:function(){return this.map.size}}]),n}(Q);!function(e){e.COOKIE="cookie",e.WEB="web",e.APP="app"}(X||(X={})),function(e){e.CORE="core",e.VENDORS_DISCLOSED="vendorsDisclosed",e.VENDORS_ALLOWED="vendorsAllowed",e.PUBLISHER_TC="publisherTC"}($||($={}));var ne,re=function e(){h(this,e)};r(re,"ID_TO_KEY",[$.CORE,$.VENDORS_DISCLOSED,$.VENDORS_ALLOWED,$.PUBLISHER_TC]),r(re,"KEY_TO_ID",(r(ee={},$.CORE,0),r(ee,$.VENDORS_DISCLOSED,1),r(ee,$.VENDORS_ALLOWED,2),r(ee,$.PUBLISHER_TC,3),ee)),ne=Symbol.iterator;var oe,ie,se,ae,ue,ce,le,pe,de,fe,he,ve,ge,ye,me,be,Ce,Se=function(e){b(n,e);var t=E(n);function n(){var e;h(this,n);for(var o=arguments.length,i=new Array(o),s=0;s<o;s++)i[s]=arguments[s];return r(y(e=t.call.apply(t,[this].concat(i))),"bitLength",0),r(y(e),"maxId_",0),r(y(e),"set_",new Set),e}return g(n,[{key:ne,value:p.a.mark((function e(){var t;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:t=1;case 1:if(!(t<=this.maxId)){e.next=7;break}return e.next=4,[t,this.has(t)];case 4:t++,e.next=1;break;case 7:case"end":return e.stop()}}),e,this)}))},{key:"values",value:function(){return this.set_.values()}},{key:"has",value:function(e){return this.set_.has(e)}},{key:"unset",value:function(e){var t=this;Array.isArray(e)?e.forEach((function(e){return t.unset(e)})):"object"===typeof e?this.unset(Object.keys(e).map((function(e){return Number(e)}))):(this.set_.delete(Number(e)),this.bitLength=0,e===this.maxId&&(this.maxId_=0,this.set_.forEach((function(e){t.maxId_=Math.max(t.maxId,e)}))))}},{key:"isIntMap",value:function(e){var t=this,n="object"===typeof e;return n=n&&Object.keys(e).every((function(n){var r=Number.isInteger(parseInt(n,10));return r=(r=r&&t.isValidNumber(e[n].id))&&void 0!==e[n].name}))}},{key:"isValidNumber",value:function(e){return parseInt(e,10)>0}},{key:"isSet",value:function(e){var t=!1;return e instanceof Set&&(t=Array.from(e).every(this.isValidNumber)),t}},{key:"set",value:function(e){var t=this;if(Array.isArray(e))e.forEach((function(e){return t.set(e)}));else if(this.isSet(e))this.set(Array.from(e));else if(this.isIntMap(e))this.set(Object.keys(e).map((function(e){return Number(e)})));else{if(!this.isValidNumber(e))throw new z("set()",e,"must be positive integer array, positive integer, Set<number>, or IntMap");this.set_.add(e),this.maxId_=Math.max(this.maxId,e),this.bitLength=0}}},{key:"empty",value:function(){this.set_=new Set}},{key:"forEach",value:function(e){for(var t=1;t<=this.maxId;t++)e(this.has(t),t)}},{key:"setAll",value:function(e){this.set(e)}},{key:"maxId",get:function(){return this.maxId_}},{key:"size",get:function(){return this.set_.size}}]),n}(Q);oe=J.cmpVersion,ie=J.consentLanguage,se=J.consentScreen,ae=J.created,ue=J.isServiceSpecific,ce=J.lastUpdated,le=J.policyVersion,pe=J.publisherCountryCode,de=J.publisherLegitimateInterests,fe=J.publisherConsents,he=J.purposeConsents,ve=J.purposeLegitimateInterests,ge=J.purposeOneTreatment,ye=J.specialFeatureOptins,me=J.useNonStandardTexts,be=J.vendorListVersion,Ce=J.version;var ke=function e(){h(this,e)};r(ke,J.cmpId,12),r(ke,oe,12),r(ke,ie,12),r(ke,se,6),r(ke,ae,36),r(ke,ue,1),r(ke,ce,36),r(ke,le,6),r(ke,pe,12),r(ke,de,24),r(ke,fe,24),r(ke,he,24),r(ke,ve,24),r(ke,ge,1),r(ke,ye,12),r(ke,me,1),r(ke,be,12),r(ke,Ce,6),r(ke,"anyBoolean",1),r(ke,"encodingType",1),r(ke,"maxId",16),r(ke,"numCustomPurposes",6),r(ke,"numEntries",12),r(ke,"numRestrictions",12),r(ke,"purposeId",6),r(ke,"restrictionType",2),r(ke,"segmentType",3),r(ke,"singleOrRange",1),r(ke,"vendorId",16);var Ie,Ee=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e){return String(Number(e))}},{key:"decode",value:function(e){return"1"===e}}]),e}(),we=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e,t){var n;if("string"===typeof e&&(e=parseInt(e,10)),(n=e.toString(2)).length>t||e<0)throw new j("".concat(e," too large to encode into ").concat(t));return n.length<t&&(n="0".repeat(t-n.length)+n),n}},{key:"decode",value:function(e,t){if(t!==e.length)throw new F("invalid bit length");return parseInt(e,2)}}]),e}(),Le=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e,t){return we.encode(Math.round(e.getTime()/100),t)}},{key:"decode",value:function(e,t){if(t!==e.length)throw new F("invalid bit length");var n=new Date;return n.setTime(100*we.decode(e,t)),n}}]),e}(),_e=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e,t){for(var n="",r=1;r<=t;r++)n+=Ee.encode(e.has(r));return n}},{key:"decode",value:function(e,t){if(e.length!==t)throw new F("bitfield encoding length mismatch");for(var n=new Se,r=1;r<=t;r++)Ee.decode(e[r-1])&&n.set(r);return n.bitLength=e.length,n}}]),e}(),Ae=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e,t){var n=(e=e.toUpperCase()).charCodeAt(0)-65,r=e.charCodeAt(1)-65;if(n<0||n>25||r<0||r>25)throw new j("invalid language code: ".concat(e));if(t%2===1)throw new j("numBits must be even, ".concat(t," is not valid"));return t/=2,we.encode(n,t)+we.encode(r,t)}},{key:"decode",value:function(e,t){if(t!==e.length||e.length%2)throw new F("invalid bit length for language");var n=e.length/2,r=we.decode(e.slice(0,n),n)+65,o=we.decode(e.slice(n),n)+65;return String.fromCharCode(r)+String.fromCharCode(o)}}]),e}(),Pe=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e){var t=we.encode(e.numRestrictions,ke.numRestrictions);if(!e.isEmpty()){var n=Array.from(e.gvl.vendorIds),r=function(e,t){var r=n.indexOf(e);return n.indexOf(t)-r>1};e.getRestrictions().forEach((function(n){t+=we.encode(n.purposeId,ke.purposeId),t+=we.encode(n.restrictionType,ke.restrictionType);for(var o=e.getVendors(n),i=o.length,s=0,a=0,u="",c=0;c<i;c++){var l=o[c];if(0===a&&(s++,a=l),c===i-1||r(l,o[c+1])){var p=!(l===a);u+=Ee.encode(p),u+=we.encode(a,ke.vendorId),p&&(u+=we.encode(l,ke.vendorId)),a=0}}t+=we.encode(s,ke.numEntries),t+=u}))}return t}},{key:"decode",value:function(e){var t=0,n=new te,r=we.decode(e.substr(t,ke.numRestrictions),ke.numRestrictions);t+=ke.numRestrictions;for(var o=0;o<r;o++){var i=we.decode(e.substr(t,ke.purposeId),ke.purposeId);t+=ke.purposeId;var s=we.decode(e.substr(t,ke.restrictionType),ke.restrictionType);t+=ke.restrictionType;var a=new Z(i,s),u=we.decode(e.substr(t,ke.numEntries),ke.numEntries);t+=ke.numEntries;for(var c=function(r){var o=Ee.decode(e.substr(t,ke.anyBoolean));t+=ke.anyBoolean;var i=we.decode(e.substr(t,ke.vendorId),ke.vendorId);if(t+=ke.vendorId,o){var s=we.decode(e.substr(t,ke.vendorId),ke.vendorId);if(t+=ke.vendorId,s<i)throw new F("Invalid RangeEntry: endVendorId ".concat(s," is less than ").concat(i));var u=Array.from({length:s-i+1},(function(e,t){return i+t}));n.restrictPurposeToLegalBasis(a,u)}else n.restrictPurposeToLegalBasis(a,[i])},l=0;l<u;l++)c()}return n.bitLength=t,n}}]),e}();!function(e){e[e.FIELD=0]="FIELD",e[e.RANGE=1]="RANGE"}(Ie||(Ie={}));var Te=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e){var t,n=[],r=[],o=we.encode(e.maxId,ke.maxId),i="",s=ke.maxId+ke.encodingType,a=s+e.maxId,u=2*ke.vendorId+ke.singleOrRange+ke.numEntries,c=s+ke.numEntries;return e.forEach((function(o,s){(i+=Ee.encode(o),(t=e.maxId>u&&c<a)&&o)&&(e.has(s+1)?0===r.length&&(r.push(s),c+=ke.singleOrRange,c+=ke.vendorId):(r.push(s),c+=ke.vendorId,n.push(r),r=[]))})),t?(o+=String(Ie.RANGE),o+=this.buildRangeEncoding(n)):(o+=String(Ie.FIELD),o+=i),o}},{key:"decode",value:function(e,t){var n,r=0,o=we.decode(e.substr(r,ke.maxId),ke.maxId);r+=ke.maxId;var i=we.decode(e.charAt(r),ke.encodingType);if(r+=ke.encodingType,i===Ie.RANGE){if(n=new Se,1===t){if("1"===e.substr(r,1))throw new F("Unable to decode default consent=1");r++}var s=we.decode(e.substr(r,ke.numEntries),ke.numEntries);r+=ke.numEntries;for(var a=0;a<s;a++){var u=Ee.decode(e.charAt(r));r+=ke.singleOrRange;var c=we.decode(e.substr(r,ke.vendorId),ke.vendorId);if(r+=ke.vendorId,u){var l=we.decode(e.substr(r,ke.vendorId),ke.vendorId);r+=ke.vendorId;for(var p=c;p<=l;p++)n.set(p)}else n.set(c)}}else{var d=e.substr(r,o);r+=o,n=_e.decode(d,o)}return n.bitLength=r,n}},{key:"buildRangeEncoding",value:function(e){var t=e.length,n=we.encode(t,ke.numEntries);return e.forEach((function(e){var t=1===e.length;n+=Ee.encode(!t),n+=we.encode(e[0],ke.vendorId),t||(n+=we.encode(e[1],ke.vendorId))})),n}}]),e}();function Ve(){var e;return r(e={},J.version,we),r(e,J.created,Le),r(e,J.lastUpdated,Le),r(e,J.cmpId,we),r(e,J.cmpVersion,we),r(e,J.consentScreen,we),r(e,J.consentLanguage,Ae),r(e,J.vendorListVersion,we),r(e,J.policyVersion,we),r(e,J.isServiceSpecific,Ee),r(e,J.useNonStandardTexts,Ee),r(e,J.specialFeatureOptins,_e),r(e,J.purposeConsents,_e),r(e,J.purposeLegitimateInterests,_e),r(e,J.purposeOneTreatment,Ee),r(e,J.publisherCountryCode,Ae),r(e,J.vendorConsents,Te),r(e,J.vendorLegitimateInterests,Te),r(e,J.publisherRestrictions,Pe),r(e,"segmentType",we),r(e,J.vendorsDisclosed,Te),r(e,J.vendorsAllowed,Te),r(e,J.publisherConsents,_e),r(e,J.publisherLegitimateInterests,_e),r(e,J.numCustomPurposes,we),r(e,J.publisherCustomConsents,_e),r(e,J.publisherCustomLegitimateInterests,_e),e}var Oe=function e(t,n){if(h(this,e),r(this,"1",[$.CORE]),r(this,"2",[$.CORE]),2===t.version)if(t.isServiceSpecific)this[2].push($.PUBLISHER_TC);else{var o=!(!n||!n.isForVendors);o&&!0!==t[J.supportOOB]||this[2].push($.VENDORS_DISCLOSED),o&&(t[J.supportOOB]&&t[J.vendorsAllowed].size>0&&this[2].push($.VENDORS_ALLOWED),this[2].push($.PUBLISHER_TC))}},xe=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e,t){var n,r=this;try{n=this.fieldSequence[String(e.version)][t]}catch(s){throw new j("Unable to encode version: ".concat(e.version,", segment: ").concat(t))}var o="";t!==$.CORE&&(o=we.encode(re.KEY_TO_ID[t],ke.segmentType));var i=Ve();return n.forEach((function(n){var a=e[n],u=i[n],c=ke[n];void 0===c&&r.isPublisherCustom(n)&&(c=Number(e[J.numCustomPurposes]));try{o+=u.encode(a,c)}catch(s){throw new j("Error encoding ".concat(t,"->").concat(n,": ").concat(s.message))}})),q.encode(o)}},{key:"decode",value:function(e,t,n){var r=this,o=q.decode(e),i=0;n===$.CORE&&(t.version=we.decode(o.substr(i,ke[J.version]),ke[J.version])),n!==$.CORE&&(i+=ke.segmentType);var s=this.fieldSequence[String(t.version)][n],a=Ve();return s.forEach((function(e){var n=a[e],s=ke[e];if(void 0===s&&r.isPublisherCustom(e)&&(s=Number(t[J.numCustomPurposes])),0!==s){var u=o.substr(i,s);if(t[e]=n===Te?n.decode(u,t.version):n.decode(u,s),Number.isInteger(s))i+=s;else{if(!Number.isInteger(t[e].bitLength))throw new F(e);i+=t[e].bitLength}}})),t}},{key:"isPublisherCustom",value:function(e){return 0===e.indexOf("publisherCustom")}}]),e}();r(xe,"fieldSequence",new function e(){var t;h(this,e),r(this,"1",r({},$.CORE,[J.version,J.created,J.lastUpdated,J.cmpId,J.cmpVersion,J.consentScreen,J.consentLanguage,J.vendorListVersion,J.purposeConsents,J.vendorConsents])),r(this,"2",(r(t={},$.CORE,[J.version,J.created,J.lastUpdated,J.cmpId,J.cmpVersion,J.consentScreen,J.consentLanguage,J.vendorListVersion,J.policyVersion,J.isServiceSpecific,J.useNonStandardTexts,J.specialFeatureOptins,J.purposeConsents,J.purposeLegitimateInterests,J.purposeOneTreatment,J.publisherCountryCode,J.vendorConsents,J.vendorLegitimateInterests,J.publisherRestrictions]),r(t,$.PUBLISHER_TC,[J.publisherConsents,J.publisherLegitimateInterests,J.numCustomPurposes,J.publisherCustomConsents,J.publisherCustomLegitimateInterests]),r(t,$.VENDORS_ALLOWED,[J.vendorsAllowed]),r(t,$.VENDORS_DISCLOSED,[J.vendorsDisclosed]),t))});var Re=function(){function e(){h(this,e)}return g(e,null,[{key:"process",value:function(e,t){var n=e.gvl;if(!n)throw new j("Unable to encode TCModel without a GVL");if(!n.isReady)throw new j("Unable to encode TCModel tcModel.gvl.readyPromise is not resolved");(e=e.clone()).consentLanguage=n.language.slice(0,2).toUpperCase(),(null===t||void 0===t?void 0:t.version)>0&&(null===t||void 0===t?void 0:t.version)<=this.processor.length?e.version=t.version:e.version=this.processor.length;var r=e.version-1;if(!this.processor[r])throw new j("Invalid version: ".concat(e.version));return this.processor[r](e,n)}}]),e}();r(Re,"processor",[function(e){return e},function(e,t){e.publisherRestrictions.gvl=t,e.purposeLegitimateInterests.unset([1,3,4,5,6]);var n=new Map;return n.set("legIntPurposes",e.vendorLegitimateInterests),n.set("purposes",e.vendorConsents),n.forEach((function(n,r){n.forEach((function(o,i){if(o){var s=t.vendors[i];if(!s||s.deletedDate)n.unset(i);else if(0===s[r].length)if("legIntPurposes"===r&&0===s.purposes.length&&0===s.legIntPurposes.length&&s.specialPurposes.length>0);else if(e.isServiceSpecific)if(0===s.flexiblePurposes.length)n.unset(i);else{for(var a=e.publisherRestrictions.getRestrictions(i),u=!1,c=0,l=a.length;c<l&&!u;c++)u=a[c].restrictionType===K.REQUIRE_CONSENT&&"purposes"===r||a[c].restrictionType===K.REQUIRE_LI&&"legIntPurposes"===r;u||n.unset(i)}else n.unset(i)}}))})),e.vendorsDisclosed.set(t.vendors),e}]);var Ue=function(){function e(){h(this,e)}return g(e,null,[{key:"absCall",value:function(e,t,n,r){return new Promise((function(o,i){var s=new XMLHttpRequest;s.withCredentials=n,s.addEventListener("load",(function(){if(s.readyState==XMLHttpRequest.DONE)if(s.status>=200&&s.status<300){var e=s.response;if("string"===typeof e)try{e=JSON.parse(e)}catch(t){}o(e)}else i(new Error("HTTP Status: ".concat(s.status," response type: ").concat(s.responseType)))})),s.addEventListener("error",(function(){i(new Error("error"))})),s.addEventListener("abort",(function(){i(new Error("aborted"))})),null===t?s.open("GET",e,!0):s.open("POST",e,!0),s.responseType="json",s.timeout=r,s.ontimeout=function(){i(new Error("Timeout "+r+"ms "+e))},s.send(t)}))}},{key:"post",value:function(e,t){var n=arguments.length>2&&void 0!==arguments[2]&&arguments[2],r=arguments.length>3&&void 0!==arguments[3]?arguments[3]:0;return this.absCall(e,JSON.stringify(t),n,r)}},{key:"fetch",value:function(e){var t=arguments.length>1&&void 0!==arguments[1]&&arguments[1],n=arguments.length>2&&void 0!==arguments[2]?arguments[2]:0;return this.absCall(e,null,t,n)}}]),e}(),Ne=function(e){b(n,e);var t=E(n);function n(e){var o;h(this,n),r(y(o=t.call(this)),"readyPromise",void 0),r(y(o),"gvlSpecificationVersion",void 0),r(y(o),"vendorListVersion",void 0),r(y(o),"tcfPolicyVersion",void 0),r(y(o),"lastUpdated",void 0),r(y(o),"purposes",void 0),r(y(o),"specialPurposes",void 0),r(y(o),"features",void 0),r(y(o),"specialFeatures",void 0),r(y(o),"isReady_",!1),r(y(o),"vendors_",void 0),r(y(o),"vendorIds",void 0),r(y(o),"fullVendorList",void 0),r(y(o),"byPurposeVendorMap",void 0),r(y(o),"bySpecialPurposeVendorMap",void 0),r(y(o),"byFeatureVendorMap",void 0),r(y(o),"bySpecialFeatureVendorMap",void 0),r(y(o),"stacks",void 0),r(y(o),"dataCategories",void 0),r(y(o),"lang_",void 0),r(y(o),"cacheLang_",void 0),r(y(o),"isLatest",!1);var i=n.baseUrl;if(o.lang_=n.DEFAULT_LANGUAGE,o.cacheLang_=n.DEFAULT_LANGUAGE,o.isVendorList(e))o.populate(e),o.readyPromise=Promise.resolve();else{if(!i)throw new H("must specify GVL.baseUrl before loading GVL json");if(e>0){var s=e;n.CACHE.has(s)?(o.populate(n.CACHE.get(s)),o.readyPromise=Promise.resolve()):(i+=n.versionedFilename.replace("[VERSION]",String(s)),o.readyPromise=o.fetchJson(i))}else n.CACHE.has(n.LATEST_CACHE_KEY)?(o.populate(n.CACHE.get(n.LATEST_CACHE_KEY)),o.readyPromise=Promise.resolve()):(o.isLatest=!0,o.readyPromise=o.fetchJson(i+n.latestFilename))}return o}return g(n,null,[{key:"baseUrl",set:function(e){if(/^https?:\/\/vendorlist\.consensu\.org\//.test(e))throw new H("Invalid baseUrl!  You may not pull directly from vendorlist.consensu.org and must provide your own cache");e.length>0&&"/"!==e[e.length-1]&&(e+="/"),this.baseUrl_=e},get:function(){return this.baseUrl_}}]),g(n,[{key:"cacheLanguage",value:function(){n.LANGUAGE_CACHE.has(this.cacheLang_)||n.LANGUAGE_CACHE.set(this.cacheLang_,{purposes:this.purposes,specialPurposes:this.specialPurposes,features:this.features,specialFeatures:this.specialFeatures,stacks:this.stacks,dataCategories:this.dataCategories})}},{key:"fetchJson",value:function(){var e=f(p.a.mark((function e(t){return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return e.prev=0,e.t0=this,e.next=4,Ue.fetch(t);case 4:e.t1=e.sent,e.t0.populate.call(e.t0,e.t1),e.next=11;break;case 8:throw e.prev=8,e.t2=e.catch(0),new H(e.t2.message);case 11:case"end":return e.stop()}}),e,this,[[0,8]])})));return function(t){return e.apply(this,arguments)}}()},{key:"getJson",value:function(){return JSON.parse(JSON.stringify({gvlSpecificationVersion:this.gvlSpecificationVersion,vendorListVersion:this.vendorListVersion,tcfPolicyVersion:this.tcfPolicyVersion,lastUpdated:this.lastUpdated,purposes:this.purposes,specialPurposes:this.specialPurposes,features:this.features,specialFeatures:this.specialFeatures,stacks:this.stacks,dataCategories:this.dataCategories,vendors:this.fullVendorList}))}},{key:"changeLanguage",value:function(){var e=f(p.a.mark((function e(t){var r,o,i,s,a;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:r=t,e.prev=1,r=n.consentLanguages.parseLanguage(t),e.next=8;break;case 5:throw e.prev=5,e.t0=e.catch(1),new H("Error during parsing the language: "+e.t0.message);case 8:if(o=t.toUpperCase(),r.toLowerCase()!==n.DEFAULT_LANGUAGE.toLowerCase()||n.LANGUAGE_CACHE.has(o)){e.next=11;break}return e.abrupt("return");case 11:if(r===this.lang_){e.next=29;break}if(this.lang_=r,!n.LANGUAGE_CACHE.has(o)){e.next=18;break}for(s in i=n.LANGUAGE_CACHE.get(o))i.hasOwnProperty(s)&&(this[s]=i[s]);e.next=29;break;case 18:return a=n.baseUrl+n.languageFilename.replace("[LANG]",this.lang_.toLowerCase()),e.prev=19,e.next=22,this.fetchJson(a);case 22:this.cacheLang_=o,this.cacheLanguage(),e.next=29;break;case 26:throw e.prev=26,e.t1=e.catch(19),new H("unable to load language: "+e.t1.message);case 29:case"end":return e.stop()}}),e,this,[[1,5],[19,26]])})));return function(t){return e.apply(this,arguments)}}()},{key:"isVendorList",value:function(e){return void 0!==e&&void 0!==e.vendors}},{key:"populate",value:function(e){this.purposes=e.purposes,this.specialPurposes=e.specialPurposes,this.features=e.features,this.specialFeatures=e.specialFeatures,this.stacks=e.stacks,this.dataCategories=e.dataCategories,this.isVendorList(e)&&(this.gvlSpecificationVersion=e.gvlSpecificationVersion,this.tcfPolicyVersion=e.tcfPolicyVersion,this.vendorListVersion=e.vendorListVersion,this.lastUpdated=e.lastUpdated,"string"===typeof this.lastUpdated&&(this.lastUpdated=new Date(this.lastUpdated)),this.vendors_=e.vendors,this.fullVendorList=e.vendors,this.mapVendors(),this.isReady_=!0,this.isLatest&&n.CACHE.set(n.LATEST_CACHE_KEY,this.getJson()),n.CACHE.has(this.vendorListVersion)||n.CACHE.set(this.vendorListVersion,this.getJson())),this.cacheLanguage()}},{key:"mapVendors",value:function(e){var t=this;this.byPurposeVendorMap={},this.bySpecialPurposeVendorMap={},this.byFeatureVendorMap={},this.bySpecialFeatureVendorMap={},Object.keys(this.purposes).forEach((function(e){t.byPurposeVendorMap[e]={legInt:new Set,consent:new Set,flexible:new Set}})),Object.keys(this.specialPurposes).forEach((function(e){t.bySpecialPurposeVendorMap[e]=new Set})),Object.keys(this.features).forEach((function(e){t.byFeatureVendorMap[e]=new Set})),Object.keys(this.specialFeatures).forEach((function(e){t.bySpecialFeatureVendorMap[e]=new Set})),Array.isArray(e)||(e=Object.keys(this.fullVendorList).map((function(e){return+e}))),this.vendorIds=new Set(e),this.vendors_=e.reduce((function(e,n){var r=t.vendors_[String(n)];return r&&void 0===r.deletedDate&&(r.purposes.forEach((function(e){t.byPurposeVendorMap[String(e)].consent.add(n)})),r.specialPurposes.forEach((function(e){t.bySpecialPurposeVendorMap[String(e)].add(n)})),r.legIntPurposes.forEach((function(e){t.byPurposeVendorMap[String(e)].legInt.add(n)})),r.flexiblePurposes&&r.flexiblePurposes.forEach((function(e){t.byPurposeVendorMap[String(e)].flexible.add(n)})),r.features.forEach((function(e){t.byFeatureVendorMap[String(e)].add(n)})),r.specialFeatures.forEach((function(e){t.bySpecialFeatureVendorMap[String(e)].add(n)})),e[n]=r),e}),{})}},{key:"getFilteredVendors",value:function(e,t,n,r){var o=this,i=e.charAt(0).toUpperCase()+e.slice(1),s={};return("purpose"===e&&n?this["by"+i+"VendorMap"][String(t)][n]:this["by"+(r?"Special":"")+i+"VendorMap"][String(t)]).forEach((function(e){s[String(e)]=o.vendors[String(e)]})),s}},{key:"getVendorsWithConsentPurpose",value:function(e){return this.getFilteredVendors("purpose",e,"consent")}},{key:"getVendorsWithLegIntPurpose",value:function(e){return this.getFilteredVendors("purpose",e,"legInt")}},{key:"getVendorsWithFlexiblePurpose",value:function(e){return this.getFilteredVendors("purpose",e,"flexible")}},{key:"getVendorsWithSpecialPurpose",value:function(e){return this.getFilteredVendors("purpose",e,void 0,!0)}},{key:"getVendorsWithFeature",value:function(e){return this.getFilteredVendors("feature",e)}},{key:"getVendorsWithSpecialFeature",value:function(e){return this.getFilteredVendors("feature",e,void 0,!0)}},{key:"narrowVendorsTo",value:function(e){this.mapVendors(e)}},{key:"clone",value:function(){var e=new n(this.getJson());return this.lang_!==n.DEFAULT_LANGUAGE&&e.changeLanguage(this.lang_),e}},{key:"language",get:function(){return this.lang_}},{key:"vendors",get:function(){return this.vendors_}},{key:"isReady",get:function(){return this.isReady_}}],[{key:"emptyLanguageCache",value:function(e){var t=!1;return null==e&&n.LANGUAGE_CACHE.size>0?(n.LANGUAGE_CACHE=new Map,t=!0):"string"===typeof e&&this.consentLanguages.has(e.toUpperCase())&&(n.LANGUAGE_CACHE.delete(e.toUpperCase()),t=!0),t}},{key:"emptyCache",value:function(e){var t=!1;return Number.isInteger(e)&&e>=0?(n.CACHE.delete(e),t=!0):void 0===e&&(n.CACHE=new Map,t=!0),t}},{key:"isInstanceOf",value:function(e){return"object"===typeof e&&"function"===typeof e.narrowVendorsTo}}]),n}(Q);r(Ne,"LANGUAGE_CACHE",new Map),r(Ne,"CACHE",new Map),r(Ne,"LATEST_CACHE_KEY",0),r(Ne,"DEFAULT_LANGUAGE","EN"),r(Ne,"consentLanguages",new Y),r(Ne,"baseUrl_",void 0),r(Ne,"latestFilename","vendor-list.json"),r(Ne,"versionedFilename","archives/vendor-list-v[VERSION].json"),r(Ne,"languageFilename","purposes-[LANG].json");var De=function(e){b(n,e);var t=E(n);function n(e){var o;return h(this,n),r(y(o=t.call(this)),"isServiceSpecific_",!1),r(y(o),"supportOOB_",!0),r(y(o),"useNonStandardTexts_",!1),r(y(o),"purposeOneTreatment_",!1),r(y(o),"publisherCountryCode_","AA"),r(y(o),"version_",2),r(y(o),"consentScreen_",0),r(y(o),"policyVersion_",4),r(y(o),"consentLanguage_","EN"),r(y(o),"cmpId_",0),r(y(o),"cmpVersion_",0),r(y(o),"vendorListVersion_",0),r(y(o),"numCustomPurposes_",0),r(y(o),"gvl_",void 0),r(y(o),"created",void 0),r(y(o),"lastUpdated",void 0),r(y(o),"specialFeatureOptins",new Se),r(y(o),"purposeConsents",new Se),r(y(o),"purposeLegitimateInterests",new Se),r(y(o),"publisherConsents",new Se),r(y(o),"publisherLegitimateInterests",new Se),r(y(o),"publisherCustomConsents",new Se),r(y(o),"publisherCustomLegitimateInterests",new Se),r(y(o),"customPurposes",void 0),r(y(o),"vendorConsents",new Se),r(y(o),"vendorLegitimateInterests",new Se),r(y(o),"vendorsDisclosed",new Se),r(y(o),"vendorsAllowed",new Se),r(y(o),"publisherRestrictions",new te),e&&(o.gvl=e),o.updated(),o}return g(n,[{key:"setAllVendorConsents",value:function(){this.vendorConsents.set(this.gvl.vendors)}},{key:"unsetAllVendorConsents",value:function(){this.vendorConsents.empty()}},{key:"setAllVendorsDisclosed",value:function(){this.vendorsDisclosed.set(this.gvl.vendors)}},{key:"unsetAllVendorsDisclosed",value:function(){this.vendorsDisclosed.empty()}},{key:"setAllVendorsAllowed",value:function(){this.vendorsAllowed.set(this.gvl.vendors)}},{key:"unsetAllVendorsAllowed",value:function(){this.vendorsAllowed.empty()}},{key:"setAllVendorLegitimateInterests",value:function(){this.vendorLegitimateInterests.set(this.gvl.vendors)}},{key:"unsetAllVendorLegitimateInterests",value:function(){this.vendorLegitimateInterests.empty()}},{key:"setAllPurposeConsents",value:function(){this.purposeConsents.set(this.gvl.purposes)}},{key:"unsetAllPurposeConsents",value:function(){this.purposeConsents.empty()}},{key:"setAllPurposeLegitimateInterests",value:function(){this.purposeLegitimateInterests.set(this.gvl.purposes)}},{key:"unsetAllPurposeLegitimateInterests",value:function(){this.purposeLegitimateInterests.empty()}},{key:"setAllSpecialFeatureOptins",value:function(){this.specialFeatureOptins.set(this.gvl.specialFeatures)}},{key:"unsetAllSpecialFeatureOptins",value:function(){this.specialFeatureOptins.empty()}},{key:"setAll",value:function(){this.setAllVendorConsents(),this.setAllPurposeLegitimateInterests(),this.setAllSpecialFeatureOptins(),this.setAllPurposeConsents(),this.setAllVendorLegitimateInterests()}},{key:"unsetAll",value:function(){this.unsetAllVendorConsents(),this.unsetAllPurposeLegitimateInterests(),this.unsetAllSpecialFeatureOptins(),this.unsetAllPurposeConsents(),this.unsetAllVendorLegitimateInterests()}},{key:"updated",value:function(){var e=new Date,t=new Date(Date.UTC(e.getUTCFullYear(),e.getUTCMonth(),e.getUTCDate()));this.created=t,this.lastUpdated=t}},{key:"gvl",set:function(e){Ne.isInstanceOf(e)||(e=new Ne(e)),this.gvl_=e,this.publisherRestrictions.gvl=e},get:function(){return this.gvl_}},{key:"cmpId",set:function(e){if(e=Number(e),!(Number.isInteger(e)&&e>1))throw new z("cmpId",e);this.cmpId_=e},get:function(){return this.cmpId_}},{key:"cmpVersion",set:function(e){if(e=Number(e),!(Number.isInteger(e)&&e>-1))throw new z("cmpVersion",e);this.cmpVersion_=e},get:function(){return this.cmpVersion_}},{key:"consentScreen",set:function(e){if(e=Number(e),!(Number.isInteger(e)&&e>-1))throw new z("consentScreen",e);this.consentScreen_=e},get:function(){return this.consentScreen_}},{key:"consentLanguage",set:function(e){this.consentLanguage_=e},get:function(){return this.consentLanguage_}},{key:"publisherCountryCode",set:function(e){if(!/^([A-z]){2}$/.test(e))throw new z("publisherCountryCode",e);this.publisherCountryCode_=e.toUpperCase()},get:function(){return this.publisherCountryCode_}},{key:"vendorListVersion",set:function(e){if((e=Number(e)>>0)<0)throw new z("vendorListVersion",e);this.vendorListVersion_=e},get:function(){return this.gvl?this.gvl.vendorListVersion:this.vendorListVersion_}},{key:"policyVersion",set:function(e){if(this.policyVersion_=parseInt(e,10),this.policyVersion_<0)throw new z("policyVersion",e)},get:function(){return this.gvl?this.gvl.tcfPolicyVersion:this.policyVersion_}},{key:"version",set:function(e){this.version_=parseInt(e,10)},get:function(){return this.version_}},{key:"isServiceSpecific",set:function(e){this.isServiceSpecific_=e},get:function(){return this.isServiceSpecific_}},{key:"useNonStandardTexts",set:function(e){this.useNonStandardTexts_=e},get:function(){return this.useNonStandardTexts_}},{key:"supportOOB",set:function(e){this.supportOOB_=e},get:function(){return this.supportOOB_}},{key:"purposeOneTreatment",set:function(e){this.purposeOneTreatment_=e},get:function(){return this.purposeOneTreatment_}},{key:"numCustomPurposes",get:function(){var e=this.numCustomPurposes_;if("object"===typeof this.customPurposes){var t=Object.keys(this.customPurposes).sort((function(e,t){return Number(e)-Number(t)}));e=parseInt(t.pop(),10)}return e},set:function(e){if(this.numCustomPurposes_=parseInt(e,10),this.numCustomPurposes_<0)throw new z("numCustomPurposes",e)}}]),n}(Q);r(De,"consentLanguages",Ne.consentLanguages);var Be=function(){function e(){h(this,e)}return g(e,null,[{key:"encode",value:function(e,t){var n,r="";return e=Re.process(e,t),(n=Array.isArray(null===t||void 0===t?void 0:t.segments)?t.segments:new Oe(e,t)[""+e.version]).forEach((function(t,o){var i="";o<n.length-1&&(i="."),r+=xe.encode(e,t)+i})),r}},{key:"decode",value:function(e,t){var n=e.split("."),r=n.length;t||(t=new De);for(var o=0;o<r;o++){var i=n[o],s=q.decode(i.charAt(0)).substr(0,ke.segmentType),a=re.ID_TO_KEY[we.decode(s,ke.segmentType).toString()];xe.decode(i,t,a)}return t}}]),e}(),Ge=function(e){b(n,e);var t=E(n);function n(){return h(this,n),t.apply(this,arguments)}return g(n,[{key:"respond",value:function(){var e,t=this,n=A.tcModel,r=n.vendorListVersion;void 0===this.param&&(this.param=r),(e=this.param===r&&n.gvl?n.gvl:new Ne(this.param)).readyPromise.then((function(){t.invokeCallback(e.getJson())}))}}]),n}(w);function Me(e,t,n){return(Me="undefined"!==typeof Reflect&&Reflect.get?Reflect.get:function(e,t,n){var r=function(e,t){for(;!Object.prototype.hasOwnProperty.call(e,t)&&null!==(e=C(e)););return e}(e,t);if(r){var o=Object.getOwnPropertyDescriptor(r,t);return o.get?o.get.call(n):o.value}})(e,t,n||e)}var Fe,je,He,ze,qe,We,Ye=function(e){b(n,e);var t=E(n);function n(){return h(this,n),t.apply(this,arguments)}return g(n,[{key:"respond",value:function(){this.listenerId=A.eventQueue.add({callback:this.callback,param:this.param,next:this.next}),Me(C(n.prototype),"respond",this).call(this)}}]),n}(L),Je=function(e){b(n,e);var t=E(n);function n(){return h(this,n),t.apply(this,arguments)}return g(n,[{key:"respond",value:function(){this.invokeCallback(A.eventQueue.remove(this.param))}}]),n}(w);Fe=s.PING,je=s.GET_TC_DATA,He=s.GET_IN_APP_TC_DATA,ze=s.GET_VENDOR_LIST,qe=s.ADD_EVENT_LISTENER,We=s.REMOVE_EVENT_LISTENER;var Ke=function e(){h(this,e)};r(Ke,Fe,D),r(Ke,je,L),r(Ke,He,B),r(Ke,ze,Ge),r(Ke,qe,Ye),r(Ke,We,Je);var Qe=function(){function e(){h(this,e)}return g(e,null,[{key:"has",value:function(e){return"string"===typeof e&&(e=Number(e)),this.set_.has(e)}}]),e}();r(Qe,"set_",new Set([0,2,void 0,null]));var Ze=function(){function e(t){if(h(this,e),r(this,"callQueue",void 0),r(this,"customCommands",void 0),t){var n=s.ADD_EVENT_LISTENER;if(null===t||void 0===t?void 0:t[n])throw new Error("Built-In Custom Commmand for ".concat(n," not allowed: Use ").concat(s.GET_TC_DATA," instead"));if(n=s.REMOVE_EVENT_LISTENER,null===t||void 0===t?void 0:t[n])throw new Error("Built-In Custom Commmand for ".concat(n," not allowed"));(null===t||void 0===t?void 0:t[s.GET_TC_DATA])&&(t[s.ADD_EVENT_LISTENER]=t[s.GET_TC_DATA],t[s.REMOVE_EVENT_LISTENER]=t[s.GET_TC_DATA]),this.customCommands=t}try{this.callQueue=window.__tcfapi()||[]}catch(o){this.callQueue=[]}finally{window.__tcfapi=this.apiCall.bind(this),this.purgeQueuedCalls()}}return g(e,[{key:"apiCall",value:function(e,t,n){for(var r=arguments.length,o=new Array(r>3?r-3:0),i=3;i<r;i++)o[i-3]=arguments[i];if("string"!==typeof e)n(null,!1);else if(Qe.has(t)){if("function"!==typeof n)throw new Error("invalid callback function");if(A.disabled)n(new T,!1);else if(this.isCustomCommand(e)||this.isBuiltInCommand(e))if(this.isCustomCommand(e)&&!this.isBuiltInCommand(e)){var a;(a=this.customCommands)[e].apply(a,[n].concat(o))}else e===s.PING?this.isCustomCommand(e)?new Ke[e](this.customCommands[e],o[0],null,n):new Ke[e](n,o[0]):void 0===A.tcModel?this.callQueue.push([e,t,n].concat(o)):this.isCustomCommand(e)&&this.isBuiltInCommand(e)?new Ke[e](this.customCommands[e],o[0],null,n):new Ke[e](n,o[0]);else n(null,!1)}else n(null,!1)}},{key:"purgeQueuedCalls",value:function(){var e=this.callQueue;this.callQueue=[],e.forEach((function(e){var t;(t=window).__tcfapi.apply(t,x(e))}))}},{key:"isCustomCommand",value:function(e){return this.customCommands&&"function"===typeof this.customCommands[e]}},{key:"isBuiltInCommand",value:function(e){return void 0!==Ke[e]}}]),e}(),Xe=function(){function e(t,n){var o=arguments.length>2&&void 0!==arguments[2]&&arguments[2],i=arguments.length>3?arguments[3]:void 0;h(this,e),r(this,"callResponder",void 0),r(this,"isServiceSpecific",void 0),r(this,"numUpdates",0),this.throwIfInvalidInt(t,"cmpId",2),this.throwIfInvalidInt(n,"cmpVersion",0),A.cmpId=t,A.cmpVersion=n,A.tcfPolicyVersion=4,this.isServiceSpecific=!!o,this.callResponder=new Ze(i)}return g(e,[{key:"throwIfInvalidInt",value:function(e,t,n){if(!("number"===typeof e&&Number.isInteger(e)&&e>=n))throw new Error("Invalid ".concat(t,": ").concat(e))}},{key:"update",value:function(e){var t=arguments.length>1&&void 0!==arguments[1]&&arguments[1];if(A.disabled)throw new Error("CmpApi Disabled");A.cmpStatus=a.LOADED,t?(A.displayStatus=u.VISIBLE,A.eventStatus=c.CMP_UI_SHOWN):void 0===A.tcModel?(A.displayStatus=u.DISABLED,A.eventStatus=c.TC_LOADED):(A.displayStatus=u.HIDDEN,A.eventStatus=c.USER_ACTION_COMPLETE),A.gdprApplies=null!==e,A.gdprApplies?(""===e?(A.tcModel=new De,A.tcModel.cmpId=A.cmpId,A.tcModel.cmpVersion=A.cmpVersion):A.tcModel=Be.decode(e),A.tcModel.isServiceSpecific=this.isServiceSpecific,A.tcfPolicyVersion=Number(A.tcModel.policyVersion),A.tcString=e):A.tcModel=null,0===this.numUpdates?this.callResponder.purgeQueuedCalls():A.eventQueue.exec(),this.numUpdates++}},{key:"disable",value:function(){A.disabled=!0,A.cmpStatus=a.ERROR}}]),e}(),$e=function(e){return e.YES="Y",e.NOT="N",e}({}),et=function(e){return e[e.TOP_LEFT=1]="TOP_LEFT",e[e.TOP_RIGHT=2]="TOP_RIGHT",e[e.BOTTOM_RIGHT=3]="BOTTOM_RIGHT",e[e.BOTTOM_LEFT=4]="BOTTOM_LEFT",e}({}),tt=function(e){return e.SERVICE="service",e.SERVICE_GROUP="service group",e}({}),nt=function(e){return e.GDPR="GDPR",e.USP="USP",e}({}),rt={hasCookie:!1},ot=function e(){h(this,e),r(this,"vendorConsents",i({},rt)),r(this,"purposesConsents",i({},rt)),r(this,"specialFeatures",i({},rt)),r(this,"vendorLegitimateInterest",i({},rt)),r(this,"legitimatePurposesConsents",i({},rt)),r(this,"nonIabConsents",i({},rt)),r(this,"googleConsents",i({},rt)),r(this,"consentScreen",0),r(this,"allConsents",!1),r(this,"gbcConsent",void 0)},it={uspVersion:1,uspJurisdiction:[],uspLspact:$e.NOT,uspPrivacyPolicyLink:"",uspDeleteDataLink:"",uspAccessDataLink:"",cookieDomain:window.location.hostname,suppressCcpaLinks:!0},st={defaultToggleValue:"off",displayUi:"always",displayPersistentConsentLink:!0,hashCode:"",groupSitesUrl:"",initScreenRejectButtonShowing:!0,initScreenCloseButtonShowing:!1,initScreenBodyTextOption:1,lang_:"en",nonconsentDisplayFrequency:1,persistentConsentLinkLocation:et.BOTTOM_RIGHT,publisherLogo:"",publisherName:"",stacks:[],publisherFeaturesIds:[],publisherSpecialFeaturesIds:[],publisherSpecialPurposesIds:[],publisherPurposeIds:[],publisherPurposeLegitimateInterestIds:[],publisherVendorListUrl:"",publisherCountryCode:"GB",vendorPurposeIds:[1,2,3,4,5,6,7,8,9,10],vendorPurposeLegitimateInterestIds:[7,8,9,10,2],vendorSpecialFeaturesIds:[1,2],vendorSpecialPurposesIds:[1,2],vendorFeaturesIds:[1,2,3],rejectConsentRedirectUrl:"",softOptInEnabled:!1,uiLayout:"popup",vendorListUpdateFreq:30,consentScopeGroupURL:"",groupOfWebsitesURL:"",cookieDomain:window.location.hostname,cookiePath:"/",thirdPartyStorageType:"iframe",gvlVersion:2,totalVendors:0,showSummaryView:!0,googleEnabled:!1,consentOnSafari:!1,isAMP:!1,publisherConsentRestrictionIds:[],publisherLIRestrictionIds:[]},at={initScreenCustomLinks:[],linksTitle:"Additional Links",nonIabVendorsLabel:"Non-IAB Vendors"},ut={uspDnsTitle:"Do Not Sell My Personal Information",uspDnsText:["<p>When you visit this website, we collect personal information such as IP addresses, cookie identifiers and other pseudonymous identifiers. This information may be used to personalize content based on your interests, run and optimize advertising campaigns tailored to you, measure the performance of ads and content, and derive insights about the audiences who engage with ads and content. This information may also be disclosed by us to third parties on the <a href='https://www.iabprivacy.com/optout.html'>IAB's List of Downstream Participants</a> that may further disclose it to other third parties. Using personal information as described above is an integral part of how we operate our website, make revenue to support our staff, and generate relevant content for our audience. You can learn more about our data collection and use practices in our Privacy Policy.</p>","<p>If you wish to opt out of the disclosure of your personal information to third parties by us, please use the below opt out and confirm your selection. Please note that after your opt out request is processed, you may continue seeing interest-based ads based on personal Information utilized by us or personal information disclosed to third parties prior to your opt out. You may separately opt out of the further disclosure of your personal information by third parties on the <a href='https://www.iabprivacy.com/optout.html'>IAB's List of Downstream Participants</a>.</p>"],uspDoNotSellToggleText:'I want to make a "Do Not Sell My Personal Information" request.',uspPrivacyPolicyLinkText:"Privacy Policy",uspDeleteDataLinkText:"Data Deletion",uspAccessDataLinkText:"Data Access",uspAcceptButton:"CONFIRM"},ct={initScreenTitle:"We value your privacy",agreeButton:"AGREE",initScreenRejectButton:"DISAGREE",initScreenSettingsButton:"MORE OPTIONS",summaryScreenBodyNoRejectService:["We and our partners store and/or access information on a device, such as cookies and process personal data, such as unique identifiers and standard information sent by a device for personalised ads and content, ad and content measurement, and audience insights, as well as to develop and improve products."," With your permission we and our partners may use precise geolocation data and identification through device scanning. You may click to consent to our and our partners\u2019 processing as described above. Alternatively you may access more detailed information and change your preferences before consenting or to refuse consenting. Please note that some processing of your personal data may not require your consent, but you have a right to object to such processing. Your preferences will apply to this website only. You can change your preferences at any time by returning to this site or visit our privacy policy.\n"],summaryScreenBodyNoRejectGroup:["We and our partners store and/or access information on a device, such as cookies and process personal data, such as unique identifiers and standard information sent by a device for personalised ads and content, ad and content measurement, and audience insights, as well as to develop and improve products."," With your permission we and our partners may use precise geolocation data and identification through device scanning. You may click to consent to our and our partners\u2019 processing as described above. Alternatively you may access more detailed information and change your preferences before consenting or to refuse consenting. Please note that some processing of your personal data may not require your consent, but you have a right to object to such processing. Your preferences will apply to a group of websites [hyperlinked to domain where all the properties are listed for this group configuration].You can change your preferences at any time by returning to this site or visit our privacy policy."],summaryScreenBodyRejectService:["We and our partners store and/or access information on a device, such as cookies and process personal data, such as unique identifiers and standard information sent by a device for personalised ads and content, ad and content measurement, and audience insights, as well as to develop and improve products."," With your permission we and our partners may use precise geolocation data and identification through device scanning. You may click to consent to our and our partners\u2019 processing as described above. Alternatively you may click to refuse to consent or access more detailed information and change your preferences before consenting. Please note that some processing of your personal data may not require your consent, but you have a right to object to such processing. Your preferences will apply to this website only. You can change your preferences at any time by returning to this site or visit our privacy policy."],summaryScreenBodyRejectGroup:["We and our partners store and/or access information on a device, such as cookies and process personal data, such as unique identifiers and standard information sent by a device for personalised ads and content, ad and content measurement, and audience insights, as well as to develop and improve products."," With your permission we and our partners may use precise geolocation data and identification through device scanning. You may click to consent to our and our partners\u2019 processing as described above. Alternatively you may click to refuse to consent or access more detailed information and change your preferences before consenting. Please note that some processing of your personal data may not require your consent, but you have a right to object to such processing. Your preferences will apply to a group of websites [links to domain where all the properties are listed for this group configuration]. You can change your preferences at any time by returning to this site or visit our privacy policy."],initScreenBodyService:"We and our partners store or access information on devices, such as cookies and process personal data, such as unique identifiers and standard information sent by a device for the purposes described below. You may click to consent to our and our partners\u2019 processing for such purposes. Alternatively, you may click to refuse to consent, or access more detailed information and change your preferences before consenting. Your preferences will apply to this website only. Please note that some processing of your personal data may not require your consent, but you have a right to object to such processing. You can change your preferences at any time by returning to this site or visit our privacy policy.",initScreenBodyGroup:"We and our partners store or access information on devices, such as cookies and process personal data, such as unique identifiers and standard information sent by a device for the purposes described below. You may click to consent to our and our partners\u2019 processing for such purposes. Alternatively, you may click to refuse to consent, or access more detailed information and change your preferences before consenting. Your preferences will apply to a group of websites [links to domain where all the properties are listed for this group configuration]. Please note that some processing of your personal data may not require your consent, but you have a right to object to such processing. You can change your preferences at any time by returning to this site or visit our privacy policy.",specialPurposesAndFeatures:"Special Purposes and Features",saveAndExitButton:"SAVE & EXIT",purposeScreenVendorLink:"PARTNERS",legitimateInterestLink:"LEGITIMATE INTEREST ",legitimateInterestPrivacyLink:"Legitimate Interest Claim",specialPurposesLabel:"Special Purposes",specialFeaturesLabel:"Special Features",featuresLabel:"Features",back:"Back",onLabel:"ON",offLabel:"OFF",multiLabel:"MULTI",legalDescription:"Legal Description",showPartners:"Show Partners",hidePartners:"Hide Partners",vendorScreenBody:"Review and set your consent preferences for each partner below. Expand each partner list item for more information to help make your choice. Some personal data is processed without your consent, but you have the right to object.",privacyPolicyLabel:"Privacy Policy",descriptionLabel:"Vendor Description",legitimateScreenBody:"Review and object to processing of personal data without your consent on the basis of a legitimate interest for each purpose and by each partner below. Expand each purpose or partner list item for more information to help make your choice. To object to the special purposes of ensuring security, preventing fraud, and debugging, and technically delivering ads or content click on a partner's privacy policy link.",legitimateInterestPurposesLabel:"Legitimate Interest Purpose(s)",legitimateInterestVendorLabel:"Legitimate Interest Vendors",legitimateScreenObject:"OBJECT (translation hint: verb to object)",legitimateScreenObjected:"OBJECTED",legitimateScreenAccept:"REMOVE OBJECTION",objectAllButton:"OBJECT ALL",persistentConsentLinkLabel:"Privacy",nonIabVendorsNotice:"Vendors who do not participate in the IAB Europe Transparency and Consent Framework and do not adhere to its policies or technical specifications",googlePartners:"Google Partners",cookieMaxAgeLabel:"Max cookie age",secondsLabel:"seconds",daysLabel:"days",storageDisclosureLabel:"Cookie disclosure",dataRetentionDays:"Data Retention",illustrations:"Illustrations"},lt={nonIabVendorListUrl:"",vendorBlacklist:[],vendorWhitelist:[],googleWhitelist:[1]},pt={uxBackgroundColor:"#fff",uxPrimaryButtonColor:"#206DC5",uxPrimaryButtonTextColor:"#fff",uxSecondaryButtonColor:"#fff",uxSecondaryButtonTextColor:"#206DC5",uxToogleActiveColor:"#206DC5",uxLinkColor:"#206DC5",uxFontColor:"#141e23"},dt=function(e){return e[e.DNS=1]="DNS",e[e.DELETE=2]="DELETE",e[e.ACCESS=3]="ACCESS",e}({}),ft=function(e){return e[e.INIT_PAGE=0]="INIT_PAGE",e[e.PURPOSES_PAGE=1]="PURPOSES_PAGE",e[e.VENDORS_PAGE=2]="VENDORS_PAGE",e[e.LEGITIMATE_PAGE=3]="LEGITIMATE_PAGE",e[e.GOOGLE_BASIC_CONSENT=4]="GOOGLE_BASIC_CONSENT",e}({}),ht=function(e){return e.FEATURES="Features",e.NON_IAB="Non IAB",e.PURPOSES="Purposes",e.LEGITIMATE_PURPOSES="Legitimate Purposes",e.LEGITIMATE_VENDORS="Legitimate Vendors",e.SPECIAL_PURPOSES="Special Purposes",e.SPECIAL_FEATURES="Special Features",e.VENDORS="Vendors",e.STACKS="Stacks",e.GOOGLE="Google",e.DATA_CATEGORIES="Data Categories",e}({}),vt=function(e){return e.CONSENT_RESPONSE="consent-response",e.CONSENT_UI="consent-ui",e}({}),gt=function(e){return e[e.GDPR=2]="GDPR",e[e.USP=3]="USP",e}({}),yt=function(e){return e.ACCEPT="accept",e.REJECT="reject",e.DISMISS="dismiss",e.ENTER_FULLSCREEN="enter-fullscreen",e}({}),mt=parseInt("".concat("53")),bt="".concat(1,"---"),Ct="".concat(1,"N--"),St="".concat(1,"NY"),kt="".concat(1,"NN"),It=(ft.INIT_PAGE,ft.PURPOSES_PAGE,ft.VENDORS_PAGE,ft.LEGITIMATE_PAGE,Number.isNaN(mt)?1:mt),Et="CMPList",wt="euconsent-v2",Lt="noniabvendorconsent",_t="eupubconsent",At="_cmpRepromptHash",Pt="usprivacy",Tt="addtl_consent",Vt="gbc_consent",Ot={1:"ad_storage",2:"ad_user_data",3:"ad_personalization",4:"analytics_storage",5:"functionality_storage",6:"personalization_storage",7:"security_storage"},xt="granted",Rt="denied",Ut="worldwide",Nt="eea",Dt="usa",Bt="consent",Gt="default",Mt=["BEL","GRC","LTU","PRT","BGR","ESP","LUX","ROU","CZE","FRA","HUN","SVN","DNK","HRV","MLT","SVK","DEU","ITA","NLD","FIN","EST","CYP","AUT","SWE","IRL","LVA","POL","GBR","CHE"],Ft=n(29),jt={inmobiAccountId:{type:"string",values:""},consentScope:{type:"string",values:[tt.SERVICE,tt.SERVICE_GROUP]},defaultToggleValue:{type:"string",values:["on","off"]},displayUi:{type:"string",values:["never","inEU","always"]},displayPersistentConsentLink:{type:"boolean",values:""},gvlVersion:{type:"number",values:""},totalVendors:{type:"number",values:""},groupSitesUrl:{type:"string",values:""},hashCode:{type:"string",values:""},initScreenRejectButtonShowing:{type:"boolean",values:""},initScreenCloseButtonShowing:{type:"boolean",values:""},isAMP:{type:"boolean",values:""},initScreenBodyTextOption:{type:"number",values:""},lang_:{type:"string",values:Ft},nonconsentDisplayFrequency:{type:"number",values:""},persistentConsentLinkLocation:{type:"number",values:[1,2,3,4]},publisherLogo:{type:"string",values:""},publisherName:{type:"string",values:""},publisherFeaturesIds:{type:"array",values:[1,2,3]},publisherSpecialFeaturesIds:{type:"array",canBeEmpty:!0,values:[1,2]},publisherSpecialPurposesIds:{type:"array",values:[1,2]},publisherPurposeIds:{type:"array",canBeEmpty:!0,values:[1,2,3,4,5,6,7,8,9,10,11]},publisherPurposeLegitimateInterestIds:{type:"array",canBeEmpty:!0,values:[1,2,3,4,5,6,7,8,9,10]},publisherVendorListUrl:{type:"string",values:""},publisherCountryCode:{type:"string",values:["AF","AX","AL","DZ","AS","AD","AO","AI","AQ","AG","AR","AM","AW","AU","AT","AZ","BS","BH","BD","BB","BY","BE","BZ","BJ","BM","BT","BO","BA","BW","BV","BR","IO","BN","BG","BF","BI","KH","CM","CA","CV","KY","CF","TD","CL","CN","CX","CC","CO","KM","CG","CD","CK","CR","CI","HR","CU","CY","CZ","DK","DJ","DM","DO","EC","EG","SV","GQ","ER","EE","ET","FK","FO","FJ","FI","FR","GF","PF","TF","GA","GM","GE","DE","GH","GI","GR","GL","GD","GP","GU","GT","GG","GN","GW","GY","HT","HM","VA","HN","HK","HU","IS","IN","ID","IR","IQ","IE","IM","IL","IT","JM","JP","JE","JO","KZ","KE","KI","KR","KW","KG","LA","LV","LB","LS","LR","LY","LI","LT","LU","MO","MK","MG","MW","MY","MV","ML","MT","MH","MQ","MR","MU","YT","MX","FM","MD","MC","MN","ME","MS","MA","MZ","MM","NA","NR","NP","NL","AN","NC","NZ","NI","NE","NG","NU","NF","MP","NO","OM","PK","PW","PS","PA","PG","PY","PE","PH","PN","PL","PT","PR","QA","RE","RO","RU","RW","BL","SH","KN","LC","MF","PM","VC","WS","SM","ST","SA","SN","RS","SC","SL","SG","SK","SI","SB","SO","ZA","GS","ES","LK","SD","SR","SJ","SZ","SE","CH","SY","TW","TJ","TZ","TH","TL","TG","TK","TO","TT","TN","TR","TM","TC","TV","UG","UA","AE","GB","US","UM","UY","UZ","VU","VE","VN","VG","VI","WF","EH","YE","ZM","ZW"]},vendorPurposeIds:{type:"array",canBeEmpty:!0,values:[1,2,3,4,5,6,7,8,9,10,11]},vendorPurposeLegitimateInterestIds:{type:"array",canBeEmpty:!0,values:[1,2,3,4,5,6,7,8,9,10,11]},vendorSpecialFeaturesIds:{type:"array",canBeEmpty:!0,values:[1,2]},vendorSpecialPurposesIds:{type:"array",canBeEmpty:!0,values:[1,2]},vendorFeaturesIds:{type:"array",canBeEmpty:!0,values:[1,2,3]},rejectConsentRedirectUrl:{type:"string",values:""},stacks:{type:"array",values:[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42]},softOptInEnabled:{type:"boolean",values:""},uiLayout:{type:"string",values:["popup","banner"]},vendorListUpdateFreq:{type:"number",values:""},consentScopeGroupURL:{type:"string",values:""},groupOfWebsitesURL:{type:"string",values:""},cookieDomain:{type:"string",values:""},cookiePath:{type:"string",values:""},thirdPartyStorageType:{type:"string",values:["iframe","api"]},showSummaryView:{type:"boolean",values:""},privacyMode:{type:"array",values:[nt.GDPR,nt.USP]},uspVersion:{type:"number",values:[1]},uspJurisdiction:{type:"array",values:["US","CA"]},uspLspact:{type:"string",values:[$e.YES,$e.NOT]},uspPrivacyPolicyLink:{type:"string",values:""},uspDeleteDataLink:{type:"string",values:""},uspAccessDataLink:{type:"string",values:""},suppressCcpaLinks:{type:"boolean",values:""},googleEnabled:{type:"boolean",values:""},publisherConsentRestrictionIds:{type:"array",values:"",arrayType:"number"},publisherLIRestrictionIds:{type:"array",values:"",arrayType:"number"},consentOnSafari:{type:"boolean",values:""},gbcConfig:{type:"object",values:""}},Ht={acceptAll:{type:"string"},initScreenRejectButton:{type:"string"},initScreenSettingsButton:{type:"string"},initScreenTitle:{type:"string"},persistentConsentLinkLabel:{type:"string"},customInitScreenBodyText:{type:"string"},customSecondScreenBodyText:{type:"string"},customVendorScreenBodyText:{type:"string"},customLegitimateScreenBodyText:{type:"string"},summaryScreenBodyNoRejectService:{type:"array",values:""},summaryScreenBodyTextNoReject:{type:"array",values:""},summaryScreenBodyTextNoRejectGroup:{type:"array",values:""},summaryScreenBodyTextReject:{type:"array",values:""},summaryScreenBodyTextRejectGroup:{type:"array",values:""},summaryScreenBodyNoRejectGroup:{type:"array",values:""},summaryScreenBodyRejectService:{type:"array",values:""},summaryScreenBodyRejectGroup:{type:"array",values:""},groupOfSitesLabel:{type:"string"},saveAndExitButton:{type:"string"},agreeToSelectedButton:{type:"string"},agreeButton:{type:"string"},agreeAllButton:{type:"string"},rejectAll:{type:"string"},objectAllButton:{type:"string"},totalVendors:{type:"string"}},zt={nonIabVendorListUrl:{type:"string",values:""},nonIabVendorListUrlOld:{type:"string",values:""},vendorWhitelist:{type:"array",values:"",arrayType:"number"},vendorBlacklist:{type:"array",values:"",arrayType:"number"},googleWhitelist:{type:"array",values:"",arrayType:"number"}},qt={initScreenCustomLinks:{type:"array",values:"",arrayType:"object"},linksTitle:{type:"string"},nonIabVendorsLabel:{type:"string"},uspDnsTitle:{type:"string"},uspDnsText:{type:"array",values:"",arrayType:"string"},uspDoNotSellToggleText:{type:"string"},uspPrivacyPolicyLinkText:{type:"string"},uspDeleteDataLinkText:{type:"string"},uspAccessDataLinkText:{type:"string"},uspAcceptButton:{type:"string"}},Wt={uxBackgroundColor:{type:"string",values:""},uxPrimaryButtonColor:{type:"string",values:""},uxPrimaryButtonTextColor:{type:"string",values:""},uxSecondaryButtonColor:{type:"string",values:""},uxSecondaryButtonTextColor:{type:"string",values:""},uxToogleActiveColor:{type:"string",values:""},uxLinkColor:{type:"string",values:""},uxFontColor:{type:"string",values:""}},Yt={nonIabVendorList:{type:"array",values:"",arrayType:"object"},updateAt:{type:"string",values:""},nonIabVendorsHash:{type:"string",values:""}},Jt=function(e,t,n){if(t in n){var r=e[t],o=n[t].type,i=n[t].values;return""!==r&&(typeof r===o?"number"===o&&r<0?(console.warn("".concat(t," must be a valid number")),!1):""===i||(!!i.includes(r)||(console.warn("".concat(t," must be a valid value")),!1)):(console.warn("".concat(t," must be ").concat(o)),!1))}return console.warn("".concat(t," is not a valid config value")),!1},Kt=function(e,t,n){var r=e[t];if(Array.isArray(r)){if(!r.length)return!0===n[t].canBeEmpty&&r;var o=[];return r.forEach((function(e){"string"===typeof n[t].values?typeof e===n[t].arrayType&&""!==e?o.push(e):console.warn("".concat(e," ").concat("is not a valid value for"," ").concat(t)):n[t].values.includes(e)?o.push(e):console.warn("".concat(e," ").concat("is not a valid value for"," ").concat(t))})),!!o.length&&o}return console.warn("".concat(t," must be an array")),!1},Qt=function(){function e(t){var n=this;h(this,e),r(this,"_coreConfig",void 0),r(this,"_premiumProperties",void 0),r(this,"_coreUiLabels",void 0),r(this,"_premiumUiLabels",void 0),r(this,"_theme",void 0),r(this,"_nonIabVendorsInfo",void 0),r(this,"_ampData",void 0),r(this,"cleanConfig",void 0),r(this,"_tagVersion",void 0),r(this,"checkRequiredValues",(function(){var e=n.cleanConfig.coreConfig;"consentScope"in e||(n.cleanConfig.coreConfig.consentScope=tt.SERVICE),"privacyMode"in e||(n.cleanConfig.coreConfig.privacyMode=[])})),r(this,"validateConfig",(function(e){var t={},r={},o={},i={},s={},a=void 0,u=void 0;return e.coreConfig&&(t=n.filterConfig(e.coreConfig,jt)),e.coreUiLabels&&(r=n.filterLabels(e.coreUiLabels,Ht)),e.premiumProperties&&(o=n.filterConfig(e.premiumProperties,zt)),e.premiumUiLabels&&(i=n.filterLabels(e.premiumUiLabels,qt)),e.theme&&(s=n.filterConfig(e.theme,Wt)),e.nonIabVendorsInfo&&(a=n.filterConfig(e.nonIabVendorsInfo,Yt)),e.ampData&&(u=e.ampData),{coreConfig:t,coreUiLabels:r,premiumProperties:o,premiumUiLabels:i,theme:s,nonIabVendorsInfo:a,ampData:u}})),r(this,"filterConfig",(function(e,t){var n={};for(var r in e)if(r in t)if("array"===t[r].type){var o=Kt(e,r,t);o&&(n[r]=o)}else Jt(e,r,t)&&(n[r]=e[r]);return n})),r(this,"filterLabels",(function(e,t){var n={};for(var r in e)if(r in t)if("string"===t[r].type)""!==e[r]?n[r]=e[r]:console.warn("".concat(r," cannot be empty"));else{var o=Kt(e,r,t);o&&(n[r]=o)}return n})),r(this,"getCustomCoreUiLabels",(function(){return n.cleanConfig.coreUiLabels})),r(this,"initializeConfig",(function(){Object.keys(n.cleanConfig).forEach((function(e){n[e]&&(n[e]=i(i({},n[e]),n.cleanConfig[e]))}))})),this.cleanConfig=this.validateConfig(t),t.tag_version&&(this._tagVersion=t.tag_version),this.checkRequiredValues();var o=this.cleanConfig,s=o.coreConfig,a=s.privacyMode,u=s.consentScope,c=s.inmobiAccountId,l=o.nonIabVendorsInfo,p=o.ampData;a.includes(nt.GDPR)&&a.includes(nt.USP)?(this._coreConfig=i(i({inmobiAccountId:c,consentScope:u,privacyMode:a},st),it),this._premiumUiLabels=i(i({},ut),at),this._premiumProperties=i({},lt),this._coreUiLabels=i({},ct),this._theme=i({},pt),l&&(this._nonIabVendorsInfo=l)):a.includes("GDPR")?(this._coreConfig=i({inmobiAccountId:c,consentScope:u,privacyMode:a},st),this._premiumUiLabels=i({},at),this._premiumProperties=i({},lt),this._coreUiLabels=i({},ct),this._theme=i({},pt),l&&(this._nonIabVendorsInfo=l)):(this._coreConfig=i({inmobiAccountId:c,consentScope:u,privacyMode:a},it),this._premiumUiLabels=i({},ut),this._premiumProperties={},this._coreUiLabels={},this._theme=i({},pt)),p&&(this._ampData=p)}return g(e,[{key:"getCustomPremiumUiLabels",value:function(){return this.cleanConfig.premiumUiLabels}},{key:"tagVersion",get:function(){return this._tagVersion}},{key:"coreConfig",get:function(){return this._coreConfig},set:function(e){var t=this,n=["publisherLogo","publisherName","publisherFeaturesIds","publisherSpecialFeaturesIds","publisherSpecialPurposesIds","publisherPurposeIds","publisherPurposeLegitimateInterestIds","publisherVendorListUrl","publisherVendorListUrl","publisherCountryCode","vendorPurposeIds","vendorPurposeLegitimateInterestIds","vendorSpecialFeaturesIds","vendorSpecialPurposesIds","vendorFeaturesIds","rejectConsentRedirectUrl","stacks"],r=["nonconsentDisplayFrequency","vendorListUpdateFreq"];Object.keys(e).forEach((function(o){if(e[o]!==t.coreConfig[o]){if(-1!==n.indexOf(o)&&(""===e[o]||e[o]===[]))throw new Error("".concat(o," cannot be empty"));if(r.indexOf(o)&&e[o]<0)throw new Error("".concat(o," cannot be a negative number"))}})),this._coreConfig=e}},{key:"premiumProperties",get:function(){return this._premiumProperties},set:function(e){var t=this;Object.keys(e).forEach((function(n){if(t.premiumProperties[n]!==e[n]&&(""===e[n]||e[n]===[]))throw new Error("".concat(n," cannot be empty"))})),this._premiumProperties=e}},{key:"coreUiLabels",get:function(){return this._coreUiLabels},set:function(e){var t=this;Object.keys(e).forEach((function(n){if(t.coreUiLabels[n]!==e[n]&&""===e[n])throw new Error("".concat(n," cannot be empty"))})),this._coreUiLabels=e}},{key:"theme",get:function(){return this._theme},set:function(e){var t=this;Object.keys(e).forEach((function(n){if(t.theme[n]!==e[n]&&""===e[n])throw new Error("".concat(n," cannot be empty"))})),this._theme=e}},{key:"nonIabVendorsInfo",get:function(){return this._nonIabVendorsInfo},set:function(e){this._nonIabVendorsInfo=e}},{key:"ampData",get:function(){return this._ampData},set:function(e){this._ampData=e}},{key:"premiumUiLabels",get:function(){return this._premiumUiLabels},set:function(e){var t=this;Object.keys(e).forEach((function(n){if(t.premiumUiLabels[n]!==e[n]&&!e[n].length)throw new Error("".concat(n," cannot be empty"))})),this._premiumUiLabels=e}}]),e}();function Zt(e,t,n,r){var o=n&&document.getElementById(n);return o||(o=document.createElement(e),t&&(o.className=t),n&&(o.id=n),r&&r.insertBefore(o,r.firstChild)),o.setAttribute("data-nosnippet",""),o}var Xt=function(e){var t=e.coreConfig,n=t.publisherFeaturesIds,r=t.publisherSpecialFeaturesIds,o=t.publisherSpecialPurposesIds,i=t.publisherPurposeIds,s=t.publisherPurposeLegitimateInterestIds,a=t.vendorPurposeIds,u=t.vendorPurposeLegitimateInterestIds,c=t.vendorSpecialFeaturesIds,l=t.vendorSpecialPurposesIds,p=t.vendorFeaturesIds,d=[n,r,o,i,s,a,u,c,l,p],f=(a||[]).length;return d.forEach((function(e){var t;(t=e)&&t.sort((function(e,t){return e-t}))})),{purposeIds:(f?a:i)||[],purposeLegitimateInterestIds:(f?u:s)||[],specialFeaturesIds:(f?c:r)||[],specialPurposesIds:(f?l:o)||[],featuresIds:(f?p:n)||[]}},$t=function(e){var t,n=arguments.length>1&&void 0!==arguments[1]&&arguments[1],r="".concat(e[0],"~"),o=e.match(/\d+/g);if(o.shift(),n)return"".concat(r).concat(null===o||void 0===o?void 0:o.join("."));var i=null===o||void 0===o?void 0:o.reduce((function(e,n,r,o){if(0===r)return t=parseInt(n,10),e.concat(n);var i=o[r]?parseInt(n,10)+t:null;return t=i,i?e.concat(".".concat(i)):e}),r);return i};function en(e,t){return t&&"string"===typeof t?e(t):null}var tn=function(){function e(){var t=this;h(this,e),r(this,"__uspapi",void 0),r(this,"_uspVersion",1),r(this,"_deleteCallbacks",[]),r(this,"isUspJurisdiction",f(p.a.mark((function e(){var t,n,r;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=Pn.coreConfig,n=t.uspJurisdiction,t.isAMP){e.next=7;break}return e.next=4,Tn.checkSpecificLocation();case 4:return(r=e.sent)&&"string"===typeof r.region&&(r=r.region.toUpperCase()),e.abrupt("return",n.includes(r));case 7:return e.abrupt("return",!0);case 8:case"end":return e.stop()}}),e)})))),this.__uspapi=function(e){var n=arguments.length>1&&void 0!==arguments[1]?arguments[1]:1,r=arguments.length>2?arguments[2]:void 0,o=arguments.length>3?arguments[3]:void 0;if(n===t._uspVersion)if("function"===typeof r)try{void 0!==o?t[e](r,o):t[e](r)}catch(i){console.error("The function ".concat(e," is not defined"))}else if(void 0===r)try{t[e]()}catch(i){console.error("The function ".concat(e," is missing required parameters"))}else console.warn("The third parameter should be a callback for the ".concat(e," function"));else console.warn("this command is only available for uspVersion ".concat(1))}}return g(e,[{key:"initUsp",value:function(){var e=this,t=this.__uspapi;if(Pn.coreConfig.isAMP)this.getUSPData((function(t){t||e.setUspDftData((function(e){var t,n;t=!0,n={type:vt.CONSENT_RESPONSE,action:yt.ACCEPT,info:e.uspString,consentMetadata:{consentStringType:gt.USP,gdprApplies:!1}},t&&window.parent.postMessage(n,"*")}))}));else{var n=Un.getCookie(),r="string"===typeof n&&"Y"===n[1];"string"===typeof n&&r||this.setDefaultUSPString()}Object.assign(window,{__uspapi:t})}},{key:"uspPing",value:function(){var e=f(p.a.mark((function e(t){var n;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if("function"!==typeof t){e.next=8;break}return e.next=3,Tn.checkSpecificLocation();case 3:(n=e.sent)&&"object"===typeof n&&(n=n.region),t({mode:Pn.coreConfig.privacyMode,jurisdiction:Pn.coreConfig.uspJurisdiction,location:n,cmpLoaded:!0},!0),e.next=9;break;case 8:console.error("The callback function is missing");case 9:case"end":return e.stop()}}),e)})));return function(t){return e.apply(this,arguments)}}()},{key:"setUspDftData",value:function(){var e=f(p.a.mark((function e(t){var n,r;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:n=Un.getCookie(),r="string"===typeof n&&"Y"===n[1],Pn.coreConfig.isAMP||"string"===typeof n&&r||this.setDefaultUSPString(),this.getUSPData(t);case 4:case"end":return e.stop()}}),e,this)})));return function(t){return e.apply(this,arguments)}}()},{key:"setUspData",value:function(){var e=f(p.a.mark((function e(t,n){var r;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:"function"===typeof t?"string"!==typeof(r=Un.encode(this._uspVersion,n))?t(null,!1):(Pn.coreConfig.isAMP||Un.setCookie(r),t({version:this._uspVersion,uspString:r,doNotSell:n},!0)):console.error("The callback function is missing");case 1:case"end":return e.stop()}}),e,this)})));return function(t,n){return e.apply(this,arguments)}}()},{key:"getUSPData",value:function(){var e=f(p.a.mark((function e(t){var n,r,o,i;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if("function"!==typeof t){e.next=13;break}if("string"!==typeof(n=Pn.coreConfig.isAMP?Pn.ampData.consentMetadata&&Pn.ampData.consentMetadata.consentStringType===gt.USP&&Pn.ampData.consentString:Un.getCookie())||n===Ct){e.next=7;break}r=n.split("")[0],t({version:r,uspString:n},!0),e.next=11;break;case 7:return e.next=9,this.isUspJurisdiction();case 9:e.sent?(o="string"!==typeof n,i=Un.encode(this._uspVersion,!1,o),t({version:this._uspVersion,uspString:i},!0)):t({version:this._uspVersion,uspString:bt},!0);case 11:e.next=14;break;case 13:console.error("The callback function is missing");case 14:case"end":return e.stop()}}),e,this)})));return function(t){return e.apply(this,arguments)}}()},{key:"registerDeletion",value:function(){var e=f(p.a.mark((function e(t){return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:this._deleteCallbacks.push(t);case 1:case"end":return e.stop()}}),e,this)})));return function(t){return e.apply(this,arguments)}}()},{key:"performDeletion",value:function(){var e=f(p.a.mark((function e(){var t,n,r;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:t=W(this._deleteCallbacks);try{for(t.s();!(n=t.n()).done;){r=n.value;try{r()}catch(o){console.error("error in performDeletion callback",o)}}}catch(i){t.e(i)}finally{t.f()}case 2:case"end":return e.stop()}}),e,this)})));return function(){return e.apply(this,arguments)}}()},{key:"displayUspUi",value:function(){var e=f(p.a.mark((function e(t){var n,r=arguments;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:(n=r.length>1&&void 0!==r[1]?r[1]:1)===dt.DNS&&Qn.displayUi("USP",n);case 2:case"end":return e.stop()}}),e)})));return function(t){return e.apply(this,arguments)}}()},{key:"setDefaultUSPString",value:function(){var e=f(p.a.mark((function e(){var t,n,r,o,i;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:t=Tn.userSpecificLocation,n=Pn.coreConfig.uspLspact||"N",r=Ct,"non-US"===t?(console.log("Jurisdiction is out of US, setting default value ",bt),r=bt):(console.log("uspData default usp value based on gpc signal"),"globalPrivacyControl"in navigator?(i=(null===(o=navigator)||void 0===o?void 0:o.globalPrivacyControl)||!1,r=i?St+n:kt+n):(console.warn("globalPrivacyControl is not available in the browser. Setting usp string as ",Ct),r=Ct)),Un.setCookie(r);case 5:case"end":return e.stop()}}),e)})));return function(){return e.apply(this,arguments)}}()}]),e}(),nn=n(29),rn=function(){function e(){var t=this;h(this,e),r(this,"__tcfapiui",void 0),this.__tcfapiui=function(e){for(var n=t.__tcfapiui.a=t.__tcfapiui.a||[],r=arguments.length,o=new Array(r>1?r-1:0),i=1;i<r;i++)o[i-1]=arguments[i];n.push([e].concat(o))},window.__tcfapiui||(window.__tcfapiui=this.__tcfapiui)}return g(e,[{key:"displayUi",value:function(){var t=f(p.a.mark((function t(n){var r,o,i,s,a,u,c,l,d,f,h=arguments;return p.a.wrap((function(t){for(;;)switch(t.prev=t.next){case 0:if(a=h.length>1&&void 0!==h[1]?h[1]:ft.PURPOSES_PAGE,u=h.length>2&&void 0!==h[2]&&h[2],e.createUiScriptBlock(),c=(null===(r=Pn.coreConfig.privacyMode)||void 0===r?void 0:r.includes(n))||(null===(o=Pn.coreConfig)||void 0===o||null===(i=o.gbcConfig)||void 0===i?void 0:i.enabled),l="GDPR"===n,An.updateApiVisible(c),c){t.next=9;break}return console.warn("attempt to show disabled CMP UI regulation=".concat(n)),t.abrupt("return");case 9:if(!l||Bn){t.next=12;break}return t.next=12,Gn(!0);case 12:if(d=lr()||!1,t.t0=n,t.t1=a,t.t2=u,t.t3=Pn,t.t4=l?An.loadGVL():void 0,!l){t.next=24;break}return t.next=21,An.getConsents();case 21:t.t5=t.sent,t.next=25;break;case 24:t.t5={};case 25:if(t.t6=t.t5,t.t7=l?Rn.data.data.nonIabVendorList:{},t.t8=l?Mn.fetchPartners():void 0,t.t9=d,!d){t.next=35;break}return t.next=32,pr(null===Pn||void 0===Pn||null===(s=Pn.coreConfig)||void 0===s?void 0:s.lang_,n);case 32:t.t10=t.sent,t.next=36;break;case 35:t.t10=void 0;case 36:t.t11=t.t10,t.t12=An.cookieValues,f={regulation:t.t0,page:t.t1,isMandatory:t.t2,config:t.t3,gvl:t.t4,consentInfo:t.t6,nonIabVendorList:t.t7,googleData:t.t8,gbcEnabled:t.t9,gbcPurposesData:t.t11,cookieValues:t.t12},window.__tcfapiui("displayUi",f);case 40:case"end":return t.stop()}}),t)})));return function(e){return t.apply(this,arguments)}}()}],[{key:"createUiScriptBlock",value:function(){var e=window.document;if(!e.getElementById("__tcfapiuiscript")){var t=document.createElement("script"),n=(Pn.coreConfig.lang_?Pn.coreConfig.lang_.split("-")[0]:"en").toLowerCase();nn.includes(n)||(n="en");var r="https://cmp.inmobi.com/tcfv2/53/cmp2ui.js";r=r.replace(".js","-".concat(n,".js")),t.type="text/javascript",t.id="__tcfapiuiscript",t.src=r,e.head.appendChild(t)}}}]),e}(),on=n(45),sn=n.n(on).a.create({xsrfCookieName:null}),an=function(e){Object({NODE_ENV:"production",PUBLIC_URL:"",AMP_FRAME_URL_BASE:"https://cmp.inmobi.com/tcfv2/53",AMP_CHECK_CONSENT_URL:"https://api.cmp.inmobi.com/amp/check-consent",LOCAL_STATIC_DIR:"",REACT_APP_LOG_API:"https://api.cmp.inmobi.com",REACT_APP_GEOIP_API_URL:"https://cmp.inmobi.com/geoip",REACT_APP_GOOGLE_ATP_URL:"https://cmp.inmobi.com/tcfv2/google-atp-list.json",REACT_APP_VERSION:"53",REACT_APP_CMPUI_SRC:"https://cmp.inmobi.com/tcfv2/53/cmp2ui.js",REACT_APP_CMP_LIST:"https://cmp.inmobi.com/GVL-v2/cmp-list.json",REACT_APP_GVL_2_BASE_URL:"https://cmp.inmobi.com/GVL-v2/",REACT_APP_GVL_3_BASE_URL:"https://cmp.inmobi.com/GVL-v3/",REACT_APP_TRANSLATION_BASE_URL:"https://cmp.inmobi.com/tcfv2/translations/",REACT_APP_GBC_URL:"https://cmp.inmobi.com/google-basic-consent/v1"}).REACT_APP_DEBUG&&console.log("Debug: "+e)},un=function(){function e(t){switch(h(this,e),r(this,"_isUserInEU",void 0),r(this,"_isUserInUS",void 0),r(this,"_userSpecificLocation",void 0),this._userSpecificLocation=null,t){case"inUS":this._isUserInEU=false,this._isUserInUS=true;break;case"inEU":this._isUserInEU=false,this._isUserInUS=true;break;default:this._isUserInEU=false,this._isUserInUS=true}}return g(e,[{key:"checkSpecificLocation",value:function(){var e=f(p.a.mark((function e(){var t,n,r;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=Pn.coreConfig.privacyMode,this._userSpecificLocation){e.next=23;break}if(an("initUspLocation: exact location request"),!t.includes("USP")){e.next=23;break}if(n=Pn.coreConfig.uspJurisdiction,!this.isUserInUS){e.next=22;break}if(n.includes("US")){e.next=19;break}return e.prev=7,e.next=10,sn.get("https://cmp.inmobi.com/geoip");case 10:r=e.sent,this._userSpecificLocation=r.data,e.next=17;break;case 14:e.prev=14,e.t0=e.catch(7),console.log(e.t0);case 17:e.next=20;break;case 19:this._userSpecificLocation="US";case 20:e.next=23;break;case 22:this._userSpecificLocation="non-US";case 23:return e.abrupt("return",this._userSpecificLocation);case 24:case"end":return e.stop()}}),e,this,[[7,14]])})));return function(){return e.apply(this,arguments)}}()},{key:"getUserLocation",value:function(){var e=f(p.a.mark((function e(){var t;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return e.prev=0,e.next=3,sn.get("https://cmp.inmobi.com/geoip");case 3:return t=e.sent,e.abrupt("return",t.data);case 7:e.prev=7,e.t0=e.catch(0);case 9:case"end":return e.stop()}}),e,null,[[0,7]])})));return function(){return e.apply(this,arguments)}}()},{key:"isUserInEU",set:function(e){an("this should only be used for testing"),this._isUserInEU=e},get:function(){return this._isUserInEU}},{key:"isUserInUS",set:function(e){an("this should only be used for testing"),this._isUserInUS=e},get:function(){return this._isUserInUS}},{key:"userSpecificLocation",set:function(e){an("this should only be used for testing"),this._userSpecificLocation=e},get:function(){return this._userSpecificLocation}}]),e}();function cn(e){return function(e,t){return ln="",pn(t).dispatch(e),function(e){return btoa(function(e){for(var t="",n=0;n<e.length;n++)for(var r=e[n],o=0;o<4;o++)t+=String.fromCharCode(r>>8*o&255);return t}(function(e){var t,n=e.length,r=[1732584193,-271733879,-1732584194,271733878];for(t=64;t<=e.length;t+=64)dn(r,mn(e.substring(t-64,t)));e=e.substring(t-64);var o=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0];for(t=0;t<e.length;t++)o[t>>2]|=e.charCodeAt(t)<<(t%4<<3);if(o[t>>2]|=128<<(t%4<<3),t>55)for(dn(r,o),t=0;t<16;t++)o[t]=0;return o[14]=8*n,dn(r,o),r}(e)))}(ln)}(e)}var ln="";function pn(e,t,n){n=n||[];var r=function(e){ln+=e};return{dispatch:function(e){var t=typeof e;return null===e&&(t="null"),this["_"+t](e)},_object:function(e){var t=Object.prototype.toString.call(e),o=/\[object (.*)\]/i.exec(t);o=(o=o?o[1]:"unknown:["+t+"]").toLowerCase();var i;if((i=n.indexOf(e))>=0)return this.dispatch("[CIRCULAR:"+i+"]");if(n.push(e),"object"===o||"function"===o||"asyncfunction"===o){var s=Object.keys(e);r("object:"+s.length+":");var a=this;return s.forEach((function(t){a.dispatch(t),r(":"),a.dispatch(e[t]),r(",")}))}if(!this["_"+o])throw new Error('Unknown object type "'+o+'"');this["_"+o](e)},_array:function(e){var t=this;return r("array:"+e.length+":"),e.forEach((function(e){return t.dispatch(e)}))},_date:function(e){return r("date:"+e.toJSON())},_symbol:function(e){return r("symbol:"+e.toString())},_error:function(e){return r("error:"+e.toString())},_boolean:function(e){return r("bool:"+e.toString())},_string:function(e){r("string:"+e.length+":"),r(e.toString())},_function:function(e){r("fn:"),this.dispatch(e.toString())},_number:function(e){return r("number:"+e.toString())},_xml:function(e){return r("xml:"+e.toString())},_null:function(){return r("Null")},_undefined:function(){return r("Undefined")},_regexp:function(e){return r("regex:"+e.toString())},_uint8array:function(e){return r("uint8array:"),this.dispatch(Array.prototype.slice.call(e))},_uint8clampedarray:function(e){return r("uint8clampedarray:"),this.dispatch(Array.prototype.slice.call(e))},_int8array:function(e){return r("uint8array:"),this.dispatch(Array.prototype.slice.call(e))},_uint16array:function(e){return r("uint16array:"),this.dispatch(Array.prototype.slice.call(e))},_int16array:function(e){return r("uint16array:"),this.dispatch(Array.prototype.slice.call(e))},_uint32array:function(e){return r("uint32array:"),this.dispatch(Array.prototype.slice.call(e))},_int32array:function(e){return r("uint32array:"),this.dispatch(Array.prototype.slice.call(e))},_float32array:function(e){return r("float32array:"),this.dispatch(Array.prototype.slice.call(e))},_float64array:function(e){return r("float64array:"),this.dispatch(Array.prototype.slice.call(e))},_arraybuffer:function(e){return r("arraybuffer:"),this.dispatch(new Uint8Array(e))},_url:function(e){return r("url:"+e.toString())},_map:function(e){r("map:");var t=Array.from(e);return this._array(t)},_set:function(e){r("set:");var t=Array.from(e);return this._array(t)}}}function dn(e,t){var n=e[0],r=e[1],o=e[2],i=e[3];n=hn(n,r,o,i,t[0],7,-680876936),i=hn(i,n,r,o,t[1],12,-389564586),o=hn(o,i,n,r,t[2],17,606105819),r=hn(r,o,i,n,t[3],22,-1044525330),n=hn(n,r,o,i,t[4],7,-176418897),i=hn(i,n,r,o,t[5],12,1200080426),o=hn(o,i,n,r,t[6],17,-1473231341),r=hn(r,o,i,n,t[7],22,-45705983),n=hn(n,r,o,i,t[8],7,1770035416),i=hn(i,n,r,o,t[9],12,-1958414417),o=hn(o,i,n,r,t[10],17,-42063),r=hn(r,o,i,n,t[11],22,-1990404162),n=hn(n,r,o,i,t[12],7,1804603682),i=hn(i,n,r,o,t[13],12,-40341101),o=hn(o,i,n,r,t[14],17,-1502002290),n=vn(n,r=hn(r,o,i,n,t[15],22,1236535329),o,i,t[1],5,-165796510),i=vn(i,n,r,o,t[6],9,-1069501632),o=vn(o,i,n,r,t[11],14,643717713),r=vn(r,o,i,n,t[0],20,-373897302),n=vn(n,r,o,i,t[5],5,-701558691),i=vn(i,n,r,o,t[10],9,38016083),o=vn(o,i,n,r,t[15],14,-660478335),r=vn(r,o,i,n,t[4],20,-405537848),n=vn(n,r,o,i,t[9],5,568446438),i=vn(i,n,r,o,t[14],9,-1019803690),o=vn(o,i,n,r,t[3],14,-187363961),r=vn(r,o,i,n,t[8],20,1163531501),n=vn(n,r,o,i,t[13],5,-1444681467),i=vn(i,n,r,o,t[2],9,-51403784),o=vn(o,i,n,r,t[7],14,1735328473),n=gn(n,r=vn(r,o,i,n,t[12],20,-1926607734),o,i,t[5],4,-378558),i=gn(i,n,r,o,t[8],11,-2022574463),o=gn(o,i,n,r,t[11],16,1839030562),r=gn(r,o,i,n,t[14],23,-35309556),n=gn(n,r,o,i,t[1],4,-1530992060),i=gn(i,n,r,o,t[4],11,1272893353),o=gn(o,i,n,r,t[7],16,-155497632),r=gn(r,o,i,n,t[10],23,-1094730640),n=gn(n,r,o,i,t[13],4,681279174),i=gn(i,n,r,o,t[0],11,-358537222),o=gn(o,i,n,r,t[3],16,-722521979),r=gn(r,o,i,n,t[6],23,76029189),n=gn(n,r,o,i,t[9],4,-640364487),i=gn(i,n,r,o,t[12],11,-421815835),o=gn(o,i,n,r,t[15],16,530742520),n=yn(n,r=gn(r,o,i,n,t[2],23,-995338651),o,i,t[0],6,-198630844),i=yn(i,n,r,o,t[7],10,1126891415),o=yn(o,i,n,r,t[14],15,-1416354905),r=yn(r,o,i,n,t[5],21,-57434055),n=yn(n,r,o,i,t[12],6,1700485571),i=yn(i,n,r,o,t[3],10,-1894986606),o=yn(o,i,n,r,t[10],15,-1051523),r=yn(r,o,i,n,t[1],21,-2054922799),n=yn(n,r,o,i,t[8],6,1873313359),i=yn(i,n,r,o,t[15],10,-30611744),o=yn(o,i,n,r,t[6],15,-1560198380),r=yn(r,o,i,n,t[13],21,1309151649),n=yn(n,r,o,i,t[4],6,-145523070),i=yn(i,n,r,o,t[11],10,-1120210379),o=yn(o,i,n,r,t[2],15,718787259),r=yn(r,o,i,n,t[9],21,-343485551),e[0]=bn(n,e[0]),e[1]=bn(r,e[1]),e[2]=bn(o,e[2]),e[3]=bn(i,e[3])}function fn(e,t,n,r,o,i){return t=bn(bn(t,e),bn(r,i)),bn(t<<o|t>>>32-o,n)}function hn(e,t,n,r,o,i,s){return fn(t&n|~t&r,e,t,o,i,s)}function vn(e,t,n,r,o,i,s){return fn(t&r|n&~r,e,t,o,i,s)}function gn(e,t,n,r,o,i,s){return fn(t^n^r,e,t,o,i,s)}function yn(e,t,n,r,o,i,s){return fn(n^(t|~r),e,t,o,i,s)}function mn(e){var t,n=[];for(t=0;t<64;t+=4)n[t>>2]=e.charCodeAt(t)+(e.charCodeAt(t+1)<<8)+(e.charCodeAt(t+2)<<16)+(e.charCodeAt(t+3)<<24);return n}function bn(e,t){return e+t&4294967295}var Cn=function(){function e(){h(this,e),r(this,"_values",void 0),this._values={euconsent:"",nonIabVendorConsent:"",nonIabVendorsHash:"",fetched:!1,promise:Promise.resolve()}}return g(e,[{key:"values",set:function(e){this._values=e},get:function(){return this._values}}]),e}(),Sn=function(){function e(){h(this,e),r(this,"data",void 0),r(this,"_repromptOptionsHash",void 0),r(this,"_storedHash",void 0),this.data=new Cn,this._repromptOptionsHash="",this._storedHash=""}return g(e,[{key:"shouldReprompt",value:function(){var e=this.generateRepromptOptionsHash(),t=this._storedHash,n=!1;return"*"!==t&&t!==e&&(n=!0),n}},{key:"generateRepromptOptionsHash",value:function(){var e,t,n,r,o=this.data.values,i=o.euconsent,s=o.nonIabVendorConsent,a=o.nonIabVendorsHash,u=Pn.coreConfig,c=u.stacks,l=u.initScreenBodyTextOption,p=Pn.premiumProperties,d=p.vendorWhitelist,f=p.vendorBlacklist,h=Xt(Pn),v=h.purposeIds,g=h.purposeLegitimateInterestIds,y=h.specialFeaturesIds,m=h.specialPurposesIds,b=h.featuresIds,C=null===Pn||void 0===Pn||null===(e=Pn.coreConfig)||void 0===e||null===(t=e.gbcConfig)||void 0===t?void 0:t.applicablePurposes,S=null===Pn||void 0===Pn||null===(n=Pn.coreConfig)||void 0===n||null===(r=n.gbcConfig)||void 0===r?void 0:r.enabled,k=this.createNewHash([c,v,g,y,m,b,d,f,C,S]),I=i;return I="".concat(I,".").concat(l,".").concat(k),I=s?"".concat(I,".").concat(s):I,I=a?"".concat(I,".").concat(a):I,this._repromptOptionsHash=I}},{key:"createNewHash",value:function(e){return cn(e)}},{key:"setValues",value:function(e){this.data.values=e}},{key:"getValues",value:function(){return this.data.values}},{key:"storedHash",set:function(e){this._storedHash=e},get:function(){return this._storedHash}}]),e}(),kn=function(){function e(){h(this,e),r(this,"LOWERCASE_START",97),r(this,"PAD_ZEROS","00000000000000000000000000000000000000000000000000"),r(this,"COOKIE_MAX_AGE",33696e3),r(this,"bitSizes",{cmpId:12,created:36,consentScreen:6,consentLanguage:12,cmpVersion:12,cmpVersionOld:6,consentValue:1,defaultConsent:1,endVendorId:16,encodingType:1,isRange:1,lastUpdated:36,maxVendorId:16,numberCustomPurposes:6,numEntries:12,publisherPurposesVersion:12,purposesAlowed:24,standardPurposesAllowed:24,startVendorId:16,version:6,vendorListVersion:12}),r(this,"_binaryStr",void 0),r(this,"_bitPosition",void 0),r(this,"TCString",void 0),this._binaryStr="",this._bitPosition=0,this.TCString=new Be}return g(e,[{key:"encode",value:function(e,t){var n,r;switch(e.cookieName){case Lt:n=nr(["cookieName","created","lastUpdated","cmpId","cmpVersion","maxVendorId","vendorConsents"],e),r="nonIabVendorToBinary";break;case _t:n=nr(["cookieName","publisherPurposesVersion","standardPurposesAllowed","numberCustomPurposes","version","created","lastUpdated","cmpId","cmpVersion","consentScreen","consentLanguage","vendorListVersion","customPurposeConsents"],e),r="publisherConsentToBinary";break;case wt:n=nr(["cookieName","vendorConsents","purposeConsents","specialFeatureOptins","purposeLegitimateInterests","vendorLegitimateInterests","purposeLegitimateInterests","publisherConsent","publisherLegitimate","publisherPurposeIds","publisherPurposeLegitimateInterestIds"],e),r="encodeEuConsent";break;case Tt:n=nr(["cookieName","vendorConsents","version"],e),r="encodeGoogleConsent"}if(r&&n){if(n.notFound)return new Error("".concat(n.notFound," keys not found"));if(r.includes("ToBinary")){var o=this[r]({verifiedObject:n,metadataOnly:t}),i=this.binaryToBytes(o);return this.toWebSafeBase64(i)}return this[r](n)}return new Error("Invalid cookie name")}},{key:"decode",value:function(e,t){var n="";switch(e){case Lt:n="decodeNonIabVendorBinary";break;case _t:n="decodePublisherBinary";break;case wt:n="decodeEuConsent";break;case Tt:n="decodeGoogleConsent"}if(n){if(n.includes("Binary")){var r=this.fromWebSafeBase64(t),o=this.bytesToBinary(r);return this[n](o)}return this[n](t)}return new Error("Invalid cookie name")}},{key:"addBinaryField",value:function(e,t,n){var r=(e||0).toString(2);if(!(r.length<=t))throw new Error("Encountered an overflow setting cookie field ".concat(n));r=this.PAD_ZEROS.substr(0,t-r.length)+r,this.binaryStr+=r}},{key:"encodeGoogleConsent",value:function(e){var t="".concat(e.version,"~");return Pn.coreConfig.isAMP?"".concat(t).concat(e.vendorConsents.join(".")):e.vendorConsents.reduce((function(e,t,n,r){if(0===n)return e.concat(t);var o=r[n]?t-r[n-1]:null;return o?e.concat(".".concat(o)):e}),t)}},{key:"decodeGoogleConsent",value:function(e){var t,n=null===(t=$t(e,Pn.coreConfig.isAMP).match(/\d+/g))||void 0===t?void 0:t.map((function(e){return parseInt(e,10)}));return{version:null===n||void 0===n?void 0:n.shift(),consentIds:n}}},{key:"encodeEuConsent",value:function(e){var t=i({},e.vendorConsents),n=i({},e.vendorLegitimateInterests);e.vendorConsents=t,e.vendorLegitimateInterests=n;var o=function(t){for(var n in e[t])e[t][n]?Bn[t].set(parseInt(n)):Bn[t].unset(parseInt(n))};return[{value:e.publisherConsent,tcModelName:"publisherConsents",reduceArray:e.publisherPurposeIds},{value:e.publisherLegitimate,tcModelName:"publisherLegitimateInterests",reduceArray:e.publisherPurposeLegitimateInterestIds}].forEach((function(t){void 0!==t.value&&(e[t.tcModelName]=t.reduceArray.reduce((function(e,n){return i(i({},e),{},r({},n,t.value))}),{}))})),o("vendorConsents"),o("purposeConsents"),o("specialFeatureOptins"),o("vendorLegitimateInterests"),o("purposeLegitimateInterests"),o("publisherConsents"),o("publisherLegitimateInterests"),sr(Bn)}},{key:"decodeEuConsent",value:function(e){return ar(e)}},{key:"nonIabVendorToBinary",value:function(e){var t=e.verifiedObject,n=e.metadataOnly;if(this.binaryStr="",this.addBinaryField(er(t.created),this.bitSizes.created,"created"),this.addBinaryField(er(t.lastUpdated),this.bitSizes.lastUpdated,"lastUpdated"),this.addBinaryField(t.cmpId,this.bitSizes.cmpId,"cmpId"),this.addBinaryField(t.cmpVersion,this.bitSizes.cmpVersion,"cmpVersion"),n)return this.binaryStr;this.addBinaryField(t.maxVendorId,this.bitSizes.maxVendorId,"maxVendorId");for(var r=1;r<=t.maxVendorId;r++)this.binaryStr+=t.vendorConsents[r]?"1":"0";return this.binaryStr}},{key:"decodeNonIabVendorBinary",value:function(e){this.bitPosition=0;for(var t={created:tr(this.getBits(this.bitSizes.created,e)),lastUpdated:tr(this.getBits(this.bitSizes.lastUpdated,e)),cmpId:this.getBits(this.bitSizes.cmpId,e),cmpVersion:this.getBits(this.bitSizes.cmpVersion,e),maxVendorId:this.getBits(this.bitSizes.maxVendorId,e),vendorConsents:[void 0]},n=t.maxVendorId||1,r=new Array(n),o=0;o<t.maxVendorId;o++)r[o+1]="1"===e.charAt(this._bitPosition+o);return t.vendorConsents=r,t}},{key:"publisherConsentToBinary",value:function(e){var t=e.verifiedObject,n=e.metadataOnly;if(this.binaryStr="",2!==t.version)throw new Error("version "+t.version+" not supported");if(this.addBinaryField(t.version,this.bitSizes.version,"version"),this.addBinaryField(er(t.created),this.bitSizes.created,"created"),this.addBinaryField(er(t.lastUpdated),this.bitSizes.lastUpdated,"lastUpdated"),this.addBinaryField(t.cmpId,this.bitSizes.cmpId,"cmpId"),this.addBinaryField(t.cmpVersion,this.bitSizes.cmpVersion,"cmpVersion"),this.addBinaryField(t.consentScreen,this.bitSizes.consentScreen,"consentScreen"),this.addBinaryField(this.languageToCookieValue(t.consentLanguage),this.bitSizes.consentLanguage,"consentLanguage"),this.addBinaryField(t.vendorListVersion,this.bitSizes.vendorListVersion,"vendorListVersion"),this.addBinaryField(t.publisherPurposesVersion,this.bitSizes.publisherPurposesVersion,"publisherPurposesVersion"),n)return this.binaryStr;this.addBinaryField(t.standardPurposesAllowed,this.bitSizes.standardPurposesAllowed,"standardPurposesAllowed"),this.addBinaryField(t.numberCustomPurposes,this.bitSizes.numberCustomPurposes,"numberCustomPurposes");for(var r=1;r<=t.numberCustomPurposes;r++)this.binaryStr+=t.customPurposeConsents[r]?"1":"0";return this.binaryStr}},{key:"decodePublisherBinary",value:function(e){this.bitPosition=0;for(var t={version:this.getBits(this.bitSizes.version,e),created:tr(this.getBits(this.bitSizes.created,e)),lastUpdated:tr(this.getBits(this.bitSizes.lastUpdated,e)),cmpId:this.getBits(this.bitSizes.cmpId,e),cmpVersion:this.getBits(this.bitSizes.cmpVersion,e),consentScreen:this.getBits(this.bitSizes.consentScreen,e),consentLanguage:this.languageFromCookieValue(this.getBits(this.bitSizes.consentLanguage,e)),vendorListVersion:this.getBits(this.bitSizes.vendorListVersion,e),publisherPurposesVersion:this.getBits(this.bitSizes.publisherPurposesVersion,e),standardPurposesAllowed:this.getBits(this.bitSizes.standardPurposesAllowed,e),numberCustomPurposes:this.getBits(this.bitSizes.numberCustomPurposes,e),customPurposeConsents:[void 0]},n=new Array(t.numberCustomPurposes+1),r=0;r<t.numberCustomPurposes;r++)n[r+1]="1"===e.charAt(this._bitPosition+r);return t.customPurposeConsents=n,t}},{key:"binaryToBytes",value:function(e){var t="";e+=this.PAD_ZEROS.substr(0,7-(e.length+7)%8);for(var n=0;n<e.length;n+=8)t+=String.fromCharCode(parseInt(e.substr(n,8),2));return t}},{key:"bytesToBinary",value:function(e){for(var t="",n=0;n<e.length;n++)t+=this.binary8Bits(e.charCodeAt(n));return t}},{key:"binary8Bits",value:function(e){var t=["0000","0001","0010","0011","0100","0101","0110","0111","1000","1001","1010","1011","1100","1101","1110","1111"];return t[e>>>4&15]+t[15&e]}},{key:"getBits",value:function(e,t){var n=parseInt(t.substr(this.bitPosition,e),2);return this.bitPosition+=e,n}},{key:"toWebSafeBase64",value:function(e){return btoa(e).replace(/\+/g,"-").replace(/\//g,"_").replace(/=+$/,"")}},{key:"fromWebSafeBase64",value:function(e){return atob(e.replace(/-/g,"+").replace(/_/g,"/"))}},{key:"languageToCookieValue",value:function(e){return 64*(e.charCodeAt(0)-this.LOWERCASE_START)+(e.charCodeAt(1)-this.LOWERCASE_START)}},{key:"languageFromCookieValue",value:function(e){return String.fromCharCode(this.LOWERCASE_START+e/64>>>0)+String.fromCharCode(this.LOWERCASE_START+e%64)}},{key:"deleteCookie",value:function(e,t){document.cookie="".concat(e,"=; expires=Thu, 01 Jan 1970 00:00:00 UTC; path=/; max-age=-1; domain=").concat(t)}},{key:"fallbackToLocalStorage",value:function(e,t){this.saveOnLocalStorage(e,t)&&this.deleteCookie(e)}},{key:"saveOnLocalStorage",value:function(e,t){try{return window.localStorage.setItem(e,t),!0}catch(n){return console.warn("Could not save data on local storage: Not enough space."),!1}}},{key:"set",value:function(e,t){var n=!(arguments.length>2&&void 0!==arguments[2])||arguments[2],r=!1;n&&(r=this.saveOnLocalStorage(e,t)),r||ir({cookieName:e,encodedValue:t,maxAge:this.COOKIE_MAX_AGE})}},{key:"get",value:function(e){if(window.localStorage.getItem(e))return window.localStorage.getItem(e);var t=e.trim(),n=document.cookie.split(";").filter((function(e){return e.trim().startsWith(t+"=")})).map((function(e){return e.trim().substring(t.length+1)}));if(n.length){var r="";return r=e===wt?cr(n):n[0],e!==wt&&e!==Pt&&e!==Tt&&this.fallbackToLocalStorage(t,r),r}return new Error("".concat(e," not found."))}},{key:"bitPosition",get:function(){return this._bitPosition},set:function(e){this._bitPosition=e}},{key:"binaryStr",set:function(e){this._binaryStr=e},get:function(){return this._binaryStr}}]),e}();function In(e,t){return function(e){if(Array.isArray(e))return e}(e)||function(e,t){if("undefined"!==typeof Symbol&&Symbol.iterator in Object(e)){var n=[],r=!0,o=!1,i=void 0;try{for(var s,a=e[Symbol.iterator]();!(r=(s=a.next()).done)&&(n.push(s.value),!t||n.length!==t);r=!0);}catch(u){o=!0,i=u}finally{try{r||null==a.return||a.return()}finally{if(o)throw i}}return n}}(e,t)||O(e,t)||function(){throw new TypeError("Invalid attempt to destructure non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}()}var En=n(46),wn=n.n(En),Ln={bg:"\u041f\u043e\u0432\u0435\u0440\u0438\u0442\u0435\u043b\u043d\u043e\u0441\u0442",hr:"Privatnost",cs:"Ochrana osobn\xedch \xfadaj\u016f",da:"Privatlivets fred",nl:"Privacy",et:"Privaatsus",fi:"Yksityisyys",fr:"Confidentialit\xe9",de:"Datenschutz",en:"Privacy",el:"\u0391\u03c0\u03cc\u03c1\u03c1\u03b7\u03c4\u03bf",hu:"Adatv\xe9delem",it:"Riservatezza",lv:"Priv\u0101tums",lt:"Privatumas",mt:"Privatezza",no:"Personvern",pl:"Prywatno\u015b\u0107",pt:"Privacidade",ro:"Confiden\u021bialitate",ru:"\u041a\u043e\u043d\u0444\u0438\u0434\u0435\u043d\u0446\u0438\u0430\u043b\u044c\u043d\u043e\u0441\u0442\u044c",sk:"S\xfakromie",sl:"Zasebnost",es:"Privacidad",sv:"Integritet",ar:"\u0625\u0639\u062f\u0627\u062f\u0627\u062a \u0627\u0644\u062e\u0635\u0648\u0635\u064a\u0629",fa:"\u062a\u0646\u0638\u06cc\u0645\u0627\u062a \u062d\u0631\u06cc\u0645 \u062e\u0635\u0648\u0635\u06cc"};function _n(e,t,n,o){var i,s=function(){var e="qc-cmp2-container";return Zt("div",e,e,document.body)}(),a="qc-cmp2-persistent-link",u=Zt("a",a,a,s);if(u.tabIndex=0,u.href="#",u.firstChild)return o&&u.focus(),u;u.onclick=function(){return window.__tcfapi("displayConsentUi",2,(function(){})),!1};var c=Zt("img",void 0,void 0,u),l=e||Ln[(t||"en").toLowerCase()]||Ln.en;c.src=wn.a,c.alt=l;var p=document.createTextNode(l);u.appendChild(p);var d=Zt("style",void 0,"qc-cmp2",document.head),f=In((i={},r(i,et.TOP_LEFT,["top","left"]),r(i,et.TOP_RIGHT,["top","right"]),r(i,et.BOTTOM_LEFT,["bottom","left"]),r(i,et.BOTTOM_RIGHT,["bottom","right"]),i)[n],2),h=f[0],v=f[1],g="top"===h?"bottom":"top";return d.innerHTML=".qc-cmp2-persistent-link {cursor:pointer; position:fixed; background-color:#368BD6;padding:5px 15px; color:#FFF; display:flex; text-decoration: none;align-items:center; max-height:30px; z-index:2147483640;"+"".concat(h,":0; ").concat(v,":0;")+"border-".concat(g,"-left-radius:3px;")+"border-".concat(g,"-right-radius:3px;")+"}.qc-cmp2-persistent-link:focus {outline: -webkit-focus-ring-color auto 1px;}.qc-cmp2-persistent-link img {width:16px; height:17px; margin-right:5px;}",o&&u.focus(),u}var An,Pn,Tn,Vn,On,xn,Rn,Un,Nn,Dn,Bn,Gn,Mn,Fn=function(){function e(){var t=this;h(this,e),r(this,"_cookieValues",void 0),r(this,"isSafari",void 0),r(this,"resolveCookie",void 0),r(this,"_fetchCookiesCalled",void 0),this.resolveCookie=function(){},this._cookieValues={euconsent:"",nonIabVendorConsent:"",googleCookieValue:"",fetched:!1,promise:new Promise((function(e){return t.resolveCookie=e}))},this.isSafari=ur("safari"),this._fetchCookiesCalled=!1}return g(e,[{key:"getCoreConfig",value:function(){return Pn.coreConfig}},{key:"getConsents",value:function(){var e=f(p.a.mark((function e(){var t,n,o,s,a,u,c,l,d,f,h,v,g,y,m,b,C;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=ht.VENDORS,n=ht.LEGITIMATE_VENDORS,o=ht.LEGITIMATE_PURPOSES,s=ht.PURPOSES,a=ht.SPECIAL_FEATURES,u=ht.NON_IAB,c=ht.GOOGLE,this._cookieValues.fetched){e.next=4;break}return e.next=4,this._cookieValues.promise;case 4:return l=en(Nn.decode,this._cookieValues.euconsent),d=new ot,f=Bn.gvl,h=Pn.coreConfig.publisherName||Pn.coreConfig.cookieDomain||"",v=Pn.coreConfig,g=v.publisherPurposeIds,y=v.publisherPurposeLegitimateInterestIds,m=f.vendors,(g||y)&&(m=i(i({},m),{},r({},h,{id:h,name:h}))),this.populateCoreConsents(d,t,m,l),this.populateCoreConsents(d,s,f.purposes,l),this.populateCoreConsents(d,a,f.specialFeatures,l),this.populateCoreConsents(d,n,m,l),this.populateCoreConsents(d,o,f.purposes,l),b=en(Rn.decode,this._cookieValues.nonIabVendorConsent),this.populateCoreConsents(d,u,Rn.data.data.nonIabVendorList,b),C=en(Mn.decode,this._cookieValues.googleCookieValue),this.populateCoreConsents(d,c,[],C),e.abrupt("return",d);case 21:case"end":return e.stop()}}),e,this)})));return function(){return e.apply(this,arguments)}}()},{key:"extractNumericKeys",value:function(e){var t={};for(var n in e){var r=parseInt(n);isNaN(r)||(t[n]=e[n])}return t}},{key:"setConsents",value:function(e){var t=Pn.coreConfig,n=t.publisherPurposeIds,r=t.publisherPurposeLegitimateInterestIds,o=t.publisherName,s=t.isAMP;e.consentScreen&&(Bn.consentScreen=e.consentScreen);var a,u=Nn.encode(this.extractNumericKeys(e.vendorConsents),this.extractNumericKeys(e.purposesConsents),this.extractNumericKeys(e.specialFeatures),this.extractNumericKeys(e.vendorLegitimateInterest),this.extractNumericKeys(e.legitimatePurposesConsents),e.vendorConsents[o],e.vendorLegitimateInterest[o],n,r),c=this.formatConsents(e.nonIabConsents),l=Pn.nonIabVendorsInfo&&Pn.nonIabVendorsInfo.nonIabVendorList&&Pn.nonIabVendorsInfo.nonIabVendorList.length>0?Rn.encode(c.consentArray,c.maxVendorId):"",p=this.formatGoogleConsents(e),d=e.gbcConsent,f=Pn.coreConfig.googleEnabled?Mn.encode(p):"",h=Rn.data.data.nonIabVendorsHash;return p.length||s||xn.deleteCookie(Tt,Pn.coreConfig.cookieDomain),Dn.setValues({euconsent:u,nonIabVendorConsent:l,nonIabVendorsHash:h}),a=Dn.generateRepromptOptionsHash(),this.setData(u,l,a,f,d),this.updateApiVisible(!1,!0),i(i({},this._cookieValues),{},{allConsents:e.allConsents})}},{key:"updateApiVisible",value:function(e){var t=arguments.length>1&&void 0!==arguments[1]&&arguments[1],n=Pn.coreConfig.privacyMode.includes("GDPR");if(n&&rr(Tn.isUserInEU,Pn.coreConfig.displayUi)){var r=this._cookieValues.euconsent;r&&!r.message||(r=""),hr.cmpApi.update(r,e)}else hr.cmpApi.update(null);n&&Pn.coreConfig.displayPersistentConsentLink&&!Pn.coreConfig.isAMP&&this.hasCookie()&&_n(Pn.getCustomCoreUiLabels().persistentConsentLinkLabel,Pn.coreConfig.lang_,Pn.coreConfig.persistentConsentLinkLocation,t)}},{key:"setData",value:function(e,t,n,r,o){var i=Pn.coreConfig,s=i.consentScope,a=i.thirdPartyStorageType,u=i.consentScopeGroupURL,c=i.consentOnSafari,l=i.isAMP,p="api"===a,d=this.isSafari&&c;l||(d?this.setDataUsingApi(!0,u,e,t,n,r,o):s===tt.SERVICE||this.isSafari?this.setDataUsingFirstParty(e,t,n,r,o):s===tt.SERVICE_GROUP&&(p?this.setDataUsingApi(!0,u,e,t,n,r,o):this.setDataUsingIframe(e,t,n,r,o))),this._cookieValues={euconsent:e,nonIabVendorConsent:t,googleCookieValue:r,fetched:!0,promise:this._cookieValues.promise,gbcConsent:o}}},{key:"setDataUsingApi",value:function(e,t,n,r,o,i,s){var a={};n&&(a[wt]=n),r&&(a[Lt]=r),o&&(a[At]=o),i&&(a[Tt]=i),s&&(a[Vt]=s),sn({method:"post",url:t,data:a,withCredentials:e}).then((function(){console.log("the cookies was saved successfully")}))}},{key:"setDataUsingIframe",value:function(e,t,n,r,o){e&&Kn.tryGroupCookieAccessCall("set",wt,e),t&&Kn.tryGroupCookieAccessCall("set",Lt,t),n&&Kn.tryGroupCookieAccessCall("set",At,n),r&&Kn.tryGroupCookieAccessCall("set",Tt,r),o&&Kn.tryGroupCookieAccessCall("set",Vt,o||"[]")}},{key:"setDataUsingFirstParty",value:function(e,t,n,r,o){e&&Nn.setCookie(e),t&&Rn.setCookie(t),n&&xn.set(At,n),r&&Mn.setCookie(r),o&&xn.set(Vt,o,!0)}},{key:"fetchCookieValues",value:function(){var e=f(p.a.mark((function e(){var t,n,r,o,i,s,a,u,c,l,d,f,h,v,g;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=Pn.coreConfig,n=t.consentScope,r=t.consentScopeGroupURL,o=t.thirdPartyStorageType,i=t.consentOnSafari,s=t.isAMP,a=Pn.ampData,u="",c="",l="",d="",f={},h=function(e){u=e.nonIabCookieValue,c=e.vendorCookieValue,l=e.googleCookieValue,d=e[Vt]},v=this.isSafari&&i,this._fetchCookiesCalled=!0,!s){e.next=13;break}a.consentMetadata&&a.consentMetadata.consentStringType===gt.GDPR&&(c=a.consentString,(null===a||void 0===a?void 0:a.gbcConsents)&&(g=Object.entries(null===a||void 0===a?void 0:a.gbcConsents).map((function(e){var t=In(e,2),n=t[0],r=t[1];return{id:parseInt(n),selected:1!==r}})),d=JSON.stringify(g)),a.consentMetadata.additionalConsent&&(l=a.consentMetadata.additionalConsent)),e.next=37;break;case 13:if(!v){e.next=20;break}return e.next=16,this.getDataUsingApi(!0,r);case 16:f=e.sent,h(f),e.next=37;break;case 20:if(n!==tt.SERVICE&&!this.isSafari){e.next=25;break}f=this.getDataUsingFirstParty(),h(f),e.next=37;break;case 25:if(n!==tt.SERVICE_GROUP){e.next=37;break}if("api"!==o){e.next=33;break}return e.next=29,this.getDataUsingApi(!0,r);case 29:f=e.sent,h(f),e.next=37;break;case 33:return e.next=35,this.getDataUsingIframe();case 35:f=e.sent,h(f);case 37:this._cookieValues={euconsent:c,nonIabVendorConsent:u,googleCookieValue:l,fetched:!0,promise:this._cookieValues.promise,gbcConsent:d},this.resolveCookie();case 39:case"end":return e.stop()}}),e,this)})));return function(){return e.apply(this,arguments)}}()},{key:"getDataUsingApi",value:function(){var e=f(p.a.mark((function e(t,n){var r,o,i;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return e.next=2,sn({method:"get",url:n,withCredentials:t});case 2:return r=e.sent,o={},i=r.data[At],Dn.storedHash=i,o.vendorCookieValue=r.data[wt],o.nonIabCookieValue=r.data[Lt],o.googleCookieValue=r.data.addtl_consent,o[Vt]=r.data[Vt],e.abrupt("return",o);case 11:case"end":return e.stop()}}),e)})));return function(t,n){return e.apply(this,arguments)}}()},{key:"getDataUsingIframe",value:function(){var e=f(p.a.mark((function e(){var t,n,r,o,i,s,a;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return t=Pn.coreConfig.googleEnabled,n=Pn.nonIabVendorsInfo,r={},e.next=4,Kn.tryGroupCookieAccessCall("get",At,"");case 4:return o=e.sent,Dn.storedHash=o,e.next=8,Kn.tryGroupCookieAccessCall("get",wt,"");case 8:if(r.vendorCookieValue=e.sent,!n||!n.nonIabVendorList){e.next=15;break}return e.next=12,Kn.tryGroupCookieAccessCall("get",Lt,"");case 12:(i=e.sent)&&Array.isArray(i)?i=i[0]:i||(i=null),r.nonIabCookieValue=i;case 15:if(!t){e.next=21;break}return e.next=18,Kn.tryGroupCookieAccessCall("get",Tt,"");case 18:(s=e.sent)&&Array.isArray(s)?s=s[0]:s||(s=null),r.googleCookieValue=s;case 21:return e.next=23,Kn.tryGroupCookieAccessCall("get",Vt,"");case 23:return(a=e.sent)&&Array.isArray(a)?a=a[0]:a||(a=null),r[Vt]=a,e.abrupt("return",r);case 27:case"end":return e.stop()}}),e)})));return function(){return e.apply(this,arguments)}}()},{key:"getDataUsingFirstParty",value:function(){var e={},t=Pn.coreConfig.googleEnabled,n=Pn.nonIabVendorsInfo,r=xn.get(wt),o=xn.get(At),i=xn.get(Lt),s=xn.get(Tt),a=xn.get(Vt);return Dn.storedHash=o,"string"===typeof r&&(e.vendorCookieValue=r),t&&"string"===typeof s&&(e.googleCookieValue=s),n&&n.nonIabVendorList&&n.nonIabVendorList.length>0&&"string"===typeof i&&(e.nonIabCookieValue=i),"string"===typeof a&&(e[Vt]=a),e}},{key:"repromptDueToInvalidCMPID",value:function(){var e=f(p.a.mark((function e(){var t,n,r,o,i,s,a,u,c;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=Pn.coreConfig.isAMP,n=!1,t){e.next=25;break}if(r="https://cmp.inmobi.com/GVL-v2/cmp-list.json",o=[],i=new Date,s=xn.get(Et),!((a=s&&!s.message?JSON.parse(s):null)&&a.CMP&&a.CMP.includes(String(Bn.cmpId))&&i.getTime()<a.expiry)){e.next=12;break}n=!1,e.next=25;break;case 12:return e.prev=12,e.next=15,sn.get(r);case 15:u=e.sent,o.push.apply(o,x(Object.keys(u.data.cmps))),c={lastUpdated:u.data.lastUpdated,CMP:o,expiry:i.getTime()+2592e5},xn.set(Et,JSON.stringify(c)),e.next=24;break;case 21:e.prev=21,e.t0=e.catch(12),console.log(e.t0);case 24:n=!o.includes(String(Bn.cmpId));case 25:return e.abrupt("return",n);case 26:case"end":return e.stop()}}),e,null,[[12,21]])})));return function(){return e.apply(this,arguments)}}()},{key:"repromptDueToOutdatedGvl",value:function(){var e=f(p.a.mark((function e(){var t,n,r,o,i,s,a,u,c,l,d,f;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=Pn.coreConfig,n=t.vendorListUpdateFreq,r=t.gvlVersion,this._cookieValues.fetched){e.next=4;break}return e.next=4,this._cookieValues.promise;case 4:if(o=en(Nn.decode,this._cookieValues.euconsent),i=!1,!o){e.next=21;break}if(s=o.vendorListVersion,a=o.policyVersion,u=o.lastUpdated,!(3===r&&a<4||2===r&&a>2)){e.next=12;break}return this._cookieValues.euconsent="",e.abrupt("return",!0);case 12:if(c=Date.now()-u.getTime()>864e5*n){e.next=15;break}return e.abrupt("return",!1);case 15:return e.next=17,this.loadGVL();case 17:l=Bn.gvl,d=l.vendorListVersion,f=l.tcfPolicyVersion,c&&(d>s||f>a)&&(i=!0),e.next=22;break;case 21:i=!0;case 22:return e.abrupt("return",i);case 23:case"end":return e.stop()}}),e,this)})));return function(){return e.apply(this,arguments)}}()},{key:"fetchDataToReprompt",value:function(){var e=f(p.a.mark((function e(){var t,n,r,o,s;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return e.next=2,Promise.all([this.repromptDueToOutdatedGvl(),this.repromptDueToInvalidCMPID()]);case 2:return t=e.sent,n=In(t,2),r=n[0],o=n[1],(s=r||o)||(Dn.setValues(i(i({},this._cookieValues),{},{nonIabVendorsHash:Rn.data.data.nonIabVendorsHash})),s=Dn.shouldReprompt()),e.abrupt("return",s);case 9:case"end":return e.stop()}}),e,this)})));return function(){return e.apply(this,arguments)}}()},{key:"populateCoreConsents",value:function(e,t,n,r){var o,i=ht.NON_IAB,s=ht.PURPOSES,a=ht.LEGITIMATE_PURPOSES,u=ht.LEGITIMATE_VENDORS,c=ht.VENDORS,l=ht.SPECIAL_FEATURES,p=ht.GOOGLE,d="",f="";switch(t){case i:o="nonIabConsents",d="vendorConsents";break;case c:o="vendorConsents",d="vendorConsents",f="publisherConsents";break;case s:o="purposesConsents",d="purposeConsents";break;case a:o="legitimatePurposesConsents",d="purposeLegitimateInterests";break;case u:o="vendorLegitimateInterest",d="vendorLegitimateInterests",f="publisherLegitimateInterests";break;case l:o="specialFeatures",d="specialFeatureOptins";break;case p:o="googleConsents",d="consentIds";break;default:o=""}var h=null!==r&&!r.message,v=Pn.coreConfig.publisherName;if(e[o].hasCookie=h,h)switch(t){case i:if(n){var g,y=W(n);try{for(y.s();!(g=y.n()).done;){var m=g.value,b=r[d][m.id];e[o][m.id]=b}}catch(S){y.e(S)}finally{y.f()}}break;case p:r.consentIds&&r.consentIds.forEach((function(t){e[o][t]=!0}));break;default:if(r[d]&&(r[d].forEach((function(t,n){e[o][n]=t})),f))for(var C in n)C===v&&(e[o][C]=x(r[f].set_).length>0)}}},{key:"formatConsents",value:function(e){var t=0,n=[];for(var r in e){var o=parseInt(r);isNaN(o)||(o>t&&(t=o),n.push({consent:e[r],id:o}))}return{consentArray:n,maxVendorId:t}}},{key:"formatGoogleConsents",value:function(e){var t=[];for(var n in e.googleConsents)!0===e.googleConsents[n]&&t.push(n);return t.sort((function(e,t){return e-t})),t}},{key:"shouldShowGdpr",value:function(){var e=f(p.a.mark((function e(){var t,n,r;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(!Pn.coreConfig.privacyMode.includes("GDPR")){e.next=9;break}return n=Pn.coreConfig.displayUi,e.next=5,Tn.getUserLocation();case 5:if(r=e.sent,!(Mt.includes(null===r||void 0===r||null===(t=r.country)||void 0===t?void 0:t.toUpperCase())&&"inEU"===n||"always"===n)){e.next=9;break}return e.abrupt("return",!0);case 9:return e.abrupt("return",!1);case 10:case"end":return e.stop()}}),e)})));return function(){return e.apply(this,arguments)}}()},{key:"loadGVL",value:function(){var e=f(p.a.mark((function e(){var t,n,r,o,i,s,a;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=Pn.coreConfig,n=t.privacyMode,r=t.lang_,o=Pn.premiumProperties,i=o.vendorWhitelist,s=o.vendorBlacklist,a=r,Bn.gvl){e.next=19;break}return Bn.gvl=new Ne("LATEST"),e.next=6,Bn.gvl.readyPromise;case 6:if(!n.includes("GDPR")){e.next=17;break}return e.prev=7,e.next=10,Bn.gvl.changeLanguage(a);case 10:e.next=16;break;case 12:e.prev=12,e.t0=e.catch(7),console.log(e.t0),console.log("GVL Error: Unable to load language");case 16:this.filterGvl(Bn.gvl,i,s);case 17:e.next=21;break;case 19:return e.next=21,Bn.gvl.readyPromise;case 21:return e.abrupt("return",Bn.gvl);case 22:case"end":return e.stop()}}),e,this,[[7,12]])})));return function(){return e.apply(this,arguments)}}()},{key:"filterGvl",value:function(e,t,n){var r=e.vendors,o=[];Object.keys(r).forEach((function(e){o.push(r[e].id)})),t.length&&(o=t.filter((function(e){return o.includes(e)}))),n.length?e.narrowVendorsTo(o.filter((function(e){return!n.includes(e)}))):e.narrowVendorsTo(o)}},{key:"hasCookie",value:function(){return!!this._cookieValues.euconsent}},{key:"setPublisherRestriction",value:function(e){Bn.publisherRestrictions.add(e.id,e.purposeRestriction)}},{key:"cookieValues",get:function(){return this._cookieValues}},{key:"fetchCookiesCalled",get:function(){return this._fetchCookiesCalled}}]),e}(),jn=function(){function e(){h(this,e),r(this,"_data",void 0),r(this,"_fields",void 0),this._fields={created:new Date,lastUpdated:new Date,cmpId:10,cmpVersion:26,maxVendorId:0,vendorConsents:[]},this._data={nonIabVendorList:[],updateAt:"",nonIabVendorsHash:""}}return g(e,[{key:"data",set:function(e){this._data=e},get:function(){return this._data}},{key:"fields",set:function(e){this._fields=e},get:function(){return this._fields}}]),e}(),Hn=function(){function e(){h(this,e),r(this,"_data",void 0),r(this,"created",void 0),this._data=new jn,this.created=!1}return g(e,[{key:"encode",value:function(e,t){var n=[];return e.forEach((function(e){n[e.id]=e.consent})),!1===this.created?(this.created=!0,this._data.fields=i(i({},this._data.fields),{},{vendorConsents:n,created:new Date,lastUpdated:new Date,maxVendorId:t})):this._data.fields=i(i({},this._data.fields),{},{vendorConsents:n,lastUpdated:new Date}),xn.encode(i({cookieName:Lt},this._data.fields))}},{key:"decode",value:function(e){return xn.decode(Lt,e)}},{key:"setCookie",value:function(e){"string"===typeof e?xn.set(Lt,e):console.error(e.message)}},{key:"getCookie",value:function(){var e=xn.get(Lt);return e&&"string"===typeof e?this.decode(e):e}},{key:"fetchList",value:function(){var e=f(p.a.mark((function e(){var t,n;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(Pn.nonIabVendorsInfo){e.next=2;break}return e.abrupt("return");case 2:if(e.prev=2,"undefined"===typeof Pn.nonIabVendorsInfo){e.next=7;break}if(Pn.nonIabVendorsInfo.nonIabVendorList&&0!==Pn.nonIabVendorsInfo.nonIabVendorList.length){e.next=6;break}return e.abrupt("return");case 6:t=Pn.nonIabVendorsInfo;case 7:n=[],t.nonIabVendorList.forEach((function(e){var t={name:e.name,id:e.vendorId,legitimateInterestClaimUrl:e.legitimateInterestClaimUrl,policyUrl:!!e.privacyPolicyUrl&&e.privacyPolicyUrl,description:!!e.description&&e.description,purposes:"nonIabPurposeConsentIds"in e&&e.nonIabPurposeConsentIds,legIntPurposes:"nonIabPurposeLegitimateInterestIds"in e&&e.nonIabPurposeLegitimateInterestIds};n.push(t)})),this._data.data=i(i({},t),{},{nonIabVendorList:n}),e.next=15;break;case 12:e.prev=12,e.t0=e.catch(2),console.log("error processing nonIabVendors",e.t0);case 15:case"end":return e.stop()}}),e,this,[[2,12]])})));return function(){return e.apply(this,arguments)}}()},{key:"data",get:function(){return this._data}}]),e}(),zn=function(){function e(){h(this,e)}return g(e,[{key:"encode",value:function(e,t,n,r,o,i,s,a,u){return xn.encode({cookieName:wt,vendorConsents:e,purposeConsents:t,specialFeatureOptins:n,vendorLegitimateInterests:r,purposeLegitimateInterests:o,publisherConsent:i,publisherLegitimate:s,publisherPurposeIds:a,publisherPurposeLegitimateInterestIds:u})}},{key:"decode",value:function(e){return xn.decode(wt,e)}},{key:"setCookie",value:function(e){"string"===typeof e?xn.set(wt,e,!1):console.error(e.message)}},{key:"getCookie",value:function(){var e=xn.get(wt);return e&&"string"===typeof e?this.decode(e):e}}]),e}(),qn=/^[1][nNyY-][nNyY-][nNyY-]$/,Wn=function(){function e(){h(this,e)}return g(e,[{key:"encode",value:function(e,t,n){return"".concat(e).concat(n?"N":"Y").concat(t?"Y":"N").concat(Pn.coreConfig.uspLspact)}},{key:"setCookie",value:function(e){"string"===typeof e?qn.test(e)&&xn.set(Pt,e,!1):e&&"message"in e&&console.error(e.message)}},{key:"getCookie",value:function(){return xn.get(Pt)}}]),e}(),Yn=function(){function e(t){h(this,e),r(this,"_cookieAccessIframe",void 0),r(this,"_isCookieAccessIframeReady",void 0),r(this,"groupCookieAccessCallbacks",void 0),this._cookieAccessIframe=document.createElement("iframe"),this._isCookieAccessIframeReady=!1,this.groupCookieAccessCallbacks={},this.groupCookieAccessHandler=this.groupCookieAccessHandler.bind(this),window.addEventListener?window.addEventListener("message",this.groupCookieAccessHandler,!1):window.attachEvent("onmessage",this.groupCookieAccessHandler),this.createGroupCookieAccessIframe(t.coreConfig.consentScopeGroupURL,"_qc_cookie_access")}return g(e,[{key:"tryGroupCookieAccessCall",value:function(e,t,n){var r=this;return new Promise((function(o){var i=setInterval((function(){r._isCookieAccessIframeReady&&r._cookieAccessIframe.contentWindow&&(clearInterval(i),r.groupCookieAccessCall(e,t,n,(function(e){o(e)})))}),50)}))}},{key:"groupCookieAccessCall",value:function(e,t,n,r){var o=Math.random().toString(),i={callId:o,__qcCmpCookieAccessCall:{cmd:e,cookieName:t}};if("set"===e){this.groupCookieAccessCallbacks[o]={cookieName:t,cookieValue:n};var s=new Date(Date.now()+33696e6).toUTCString();i.__qcCmpCookieAccessCall.cookieValue=n,i.__qcCmpCookieAccessCall.cookiePath=Pn.coreConfig.cookiePath,i.__qcCmpCookieAccessCall.expires=s}else this.groupCookieAccessCallbacks[o]={cookieName:t,resolve:r};this._cookieAccessIframe.contentWindow.postMessage(i,"*")}},{key:"createGroupCookieAccessIframe",value:function(e,t){var n=this._cookieAccessIframe;n.src=e,n.style.display="none",n.id=t;!function e(){document.body?document.body.appendChild(n):setTimeout(e,5)}()}},{key:"groupCookieAccessHandler",value:function(e){var t;if((t="string"===typeof e.data?-1!==e.data.indexOf("__qcCmpCookieAccessReturn")?JSON.parse(e.data):{}:e.data).__qcCmpCookieAccessReturn){if(t.__qcCmpCookieAccessReturn.isHandlerRegistered)return void(this._isCookieAccessIframeReady=!0);var n=t.__qcCmpCookieAccessReturn,r=this.groupCookieAccessCallbacks[t.callId];if(r.resolve){var o=null;"get"===n.cmd&&(o=-1!==["euconsent-v2","addtl_consent"].indexOf(r.cookieName)?"euconsent-v2"===r.cookieName?this.returnLatestVendorCookie(n.cookies):n.isSuccess?n.cookies[0]:null:n.cookies,r.resolve(o)),delete this.groupCookieAccessCallbacks[t.callId]}}}},{key:"returnLatestVendorCookie",value:function(e){return e&&e.length?cr(e):new Error("euconsent-v2 not found.")}},{key:"isCookieAccessIframeReady",get:function(){return this.isCookieAccessIframeReady}},{key:"cookieAccessIframe",get:function(){return this._cookieAccessIframe}}]),e}(),Jn=function(){function e(){h(this,e),r(this,"version",void 0),r(this,"_data",void 0),r(this,"whitelist",void 0),this.version=1,this._data=[],this.whitelist=Pn.premiumProperties.googleWhitelist}return g(e,[{key:"encode",value:function(e){return xn.encode({cookieName:Tt,vendorConsents:e,version:this.version})}},{key:"decode",value:function(e){return xn.decode(Tt,e)}},{key:"setCookie",value:function(e){"string"===typeof e?xn.set(Tt,e,!1):console.error(e.message)}},{key:"getCookie",value:function(e){var t=xn.get(Tt);return t&&"string"===typeof t?e?t:this.decode(t):null}},{key:"fetchPartners",value:function(){var e=this;if(Pn.coreConfig.googleEnabled){return new Promise((function(t){return JSON.stringify(e.whitelist)===JSON.stringify([-1])?(e._data=[],t(e._data)):e._data.length>0?t(e._data):sn.get("https://cmp.inmobi.com/tcfv2/google-atp-list.json").then((function(n){var r=[];for(var o in n.data){var i=n.data[o];if("undefined"!==typeof i.provider_id&&""!==i.provider_id&&(JSON.stringify(e.whitelist)===JSON.stringify([1])||e.whitelist.length>0&&e.whitelist.includes(parseInt(i.provider_id)))){var s={name:i.provider_name,id:i.provider_id,policyUrl:i.policy_url,description:i.domains};r.push(s)}e._data=r}t(e._data)})).catch((function(e){return console.log(e)}))}))}}},{key:"data",get:function(){return this._data}}]),e}();Ne.latestFilename="vendor-list-trimmed-v1.json";var Kn,Qn=new rn,Zn=!0,Xn=function(){var e=f(p.a.mark((function e(t){var n,r,o,i,s,a,u,c;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return n=(Pn=t).coreConfig,r=n.privacyMode,o=n.publisherCountryCode,i=n.showSummaryView,s=n.gvlVersion,a=n.isAMP,u="",An=new Fn,Tn=new un("inUS"),c=new tn,e.next=8,An.shouldShowGdpr();case 8:return Zn=e.sent,Ne.baseUrl=2===s?"https://cmp.inmobi.com/GVL-v2/":"https://cmp.inmobi.com/GVL-v3/",Vn=function(){var e=f(p.a.mark((function e(){var t;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:r.includes("USP")?c.initUsp():(t=function(e,t,n){"getUSPData"===e&&1===t&&"function"===typeof n&&n({version:1,uspString:"1---"},!0)},Object.assign(window,{__uspapi:t}));case 1:case"end":return e.stop()}}),e)})));return function(){return e.apply(this,arguments)}}(),On=function(){var e=f(p.a.mark((function e(){var t;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return e.next=2,lr();case 2:if(e.sent){e.next=7;break}return console.warn("Google basic consent is not applicable."),a||localStorage.removeItem(Vt),e.abrupt("return");case 7:a||gr.setGbcConsents(),t=function(e,t,n){return gr[e]()},Object.assign(window,{__gbcapi:t});case 10:case"end":return e.stop()}}),e)})));return function(){return e.apply(this,arguments)}}(),xn=new kn,Rn=new Hn,Un=new Wn,Nn=new zn,Mn=new Jn,Dn=new Sn,Bn=null,Gn=function(){var e=f(p.a.mark((function e(){var t,n,r,i,s=arguments;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(t=s.length>0&&void 0!==s[0]&&s[0],(Zn||t)&&((Bn=new De).cmpId=10,Bn.cmpVersion=It,Bn.publisherCountryCode=o,Bn.isServiceSpecific=!0,r=Xt(Pn),(i=r.purposeIds).includes(1)||("DE"===o?Bn.purposeOneTreatment=!0:i.push(1))),e.prev=2,!Zn&&!t){e.next=11;break}return e.next=6,An.fetchCookieValues();case 6:return e.next=8,Rn.fetchList();case 8:return e.next=10,An.fetchDataToReprompt();case 10:n=e.sent;case 11:e.next=16;break;case 13:e.prev=13,e.t0=e.catch(2),console.error(e.t0);case 16:return e.abrupt("return",n);case 17:case"end":return e.stop()}}),e,null,[[2,13]])})));return function(){return e.apply(this,arguments)}}(),e.next=22,Gn();case 22:return u=e.sent,e.next=25,Vn();case 25:return e.next=27,On();case 27:u&&Zn?Qn.displayUi("GDPR",i?0:1,!0):An.updateApiVisible(!1);case 28:case"end":return e.stop()}}),e)})));return function(t){return e.apply(this,arguments)}}(),$n=function(e){return i(i(i(i({},e.coreConfig),e.premiumProperties),e.coreUiLabels),e.premiumUiLabels)},er=function(e){return Math.floor(e.getTime()/100)},tr=function(e){return new Date(100*e)},nr=function(e,t){var n=Object.keys(t).filter((function(t){return-1===e.indexOf(t)}));return n.length&&(t.notFound=n),t},rr=function(e,t){return e||"always"===t},or=function(e,t){var n={};return t&&t.length>0?(t.forEach((function(t){void 0!==e[t]?n[t]=e[t]:n[t]=!1})),n):e},ir=function(e){var t=new Date(Date.now()+1e3*e.maxAge).toUTCString(),n="https:"===window.location.protocol?";SameSite=Lax;secure":"",r=Pn.coreConfig.cookiePath||"/";document.cookie=e.cookieName+"="+e.encodedValue+";path="+r+";max-age="+e.maxAge+";expires="+t+";domain="+Pn.coreConfig.cookieDomain+n},sr=function(e){return Be.encode(e)},ar=function(e){return Be.decode(e)},ur=function(e){var t=!1;switch(e){case"firefox":t=navigator.userAgent.toLowerCase().indexOf(e)>-1;break;case"safari":t=navigator.userAgent.toLowerCase().indexOf(e)>-1&&-1===navigator.userAgent.toLowerCase().indexOf("chrome")}return t},cr=function(e){var t=null,n=new Error("euconsent-v2 not valid");return e.forEach((function(e){var r=null;try{r=ar(e)}catch(o){console.error("Failed to decode euconsent-v2 cookie: "+e)}r&&r.lastUpdated&&r.lastUpdated>t&&(t=r.lastUpdated,n=e)})),n},lr=function(){var e,t,n,r,o,i=null===Pn||void 0===Pn||null===(e=Pn.coreConfig)||void 0===e||null===(t=e.gbcConfig)||void 0===t?void 0:t.enabled,s=null===Pn||void 0===Pn||null===(n=Pn.coreConfig)||void 0===n||null===(r=n.gbcConfig)||void 0===r||null===(o=r.locations)||void 0===o?void 0:o.map((function(e){return e.toLowerCase().trim()}));Tn.userSpecificLocation;if(!i)return!1;if(s){if(s.includes(Ut))return!0;if(s.includes(Nt))return Tn.isUserInEU;if(s.includes(Dt))return Tn.isUserInUS}},pr=function(){var e=f(p.a.mark((function e(){var t,n,r,o,i,s=arguments;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return t=s.length>0&&void 0!==s[0]?s[0]:"en",n=s.length>1?s[1]:void 0,e.prev=2,r="https://cmp.inmobi.com/google-basic-consent/v1",o=t||"en",n==nt.USP&&(o="en"),e.next=8,sn.get("".concat(r,"/purposes-").concat(o,".json"));case 8:return i=e.sent,e.abrupt("return",i.data);case 12:e.prev=12,e.t0=e.catch(2),console.error("Failed to fetch GBC purposes data: "+e.t0);case 15:case"end":return e.stop()}}),e,null,[[2,12]])})));return function(){return e.apply(this,arguments)}}(),dr=function(){function e(){var t=this;h(this,e),r(this,"cmpApi",void 0),r(this,"isInitialized",void 0),r(this,"config",void 0),r(this,"MyCustomCommands",void 0);var n,o=window.__tcfapi();window.gtag||(window.dataLayer=window.dataLayer||[],window.gtag=function(){window.dataLayer&&window.dataLayer.push(arguments)}),o.length&&o.forEach((function(e){e&&"init"===e[0]&&(n=e[3])})),this.isInitialized=!1;var i="thirdPartyStorageType"in n.coreConfig?n.coreConfig.thirdPartyStorageType:"iframe",s="consentScope"in n.coreConfig?n.coreConfig.consentScope:"service",a="consentScopeGroupURL"in n.coreConfig?n.coreConfig.consentScopeGroupURL:"";s.includes("group")&&"iframe"===i&&a&&(Kn=new Yn(n)),this.MyCustomCommands={getConfig:function(e,n){var r=t.getConfig(n),o=!1;"object"===typeof r&&(o=!0),e(r,o)},getNonIABVendorConsents:function(){var e=f(p.a.mark((function e(n,r){var o,i;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return e.next=2,t.getNonIABVendorConsents(r);case 2:o=e.sent,i=!1,"object"===typeof o&&(i=!0),n(o,i);case 6:case"end":return e.stop()}}),e)})));return function(t,n){return e.apply(this,arguments)}}(),displayConsentUi:function(e){return e(t.displayConsentUi())},setConsentInfo:function(e,t){return e(An.setConsents(t))},setPublisherRestriction:function(e,t){return e(An.setPublisherRestriction(t))},notifyUiState:function(e,t){return e(An.updateApiVisible(t.visible,!0))},init:function(e,n){return e(t.init(n))}},this.addGetTCDataToSupportGoogle(n),this.cmpApi=new Xe(10,It,!0,this.MyCustomCommands)}return g(e,[{key:"addGetTCDataToSupportGoogle",value:function(e){if("googleEnabled"in e.coreConfig&&e.coreConfig.googleEnabled){var t=function(){var e=f(p.a.mark((function e(t,n){var r,o;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(null===n||"object"!==typeof n){e.next=8;break}if(!An.fetchCookiesCalled){e.next=8;break}if(An.cookieValues.fetched){e.next=5;break}return e.next=5,An.cookieValues.promise;case 5:r=An.cookieValues.googleCookieValue,o=r?$t(r):void 0,n.addtlConsent=o;case 8:"function"===typeof t&&("boolean"===typeof n?t(n):t(n,!0));case 9:case"end":return e.stop()}}),e)})));return function(t,n){return e.apply(this,arguments)}}();this.MyCustomCommands.getTCData=t,this.MyCustomCommands.getInAppTCData=t}var n=function(){var e=f(p.a.mark((function e(t,n){var r,o,i,s,a,u,c;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:try{(o=(null===(r=An.cookieValues)||void 0===r?void 0:r.euconsent)||xn.get(wt))&&(i=Be.decode(o),s={},a={},i.vendorConsents.forEach((function(e,t){s[t]=e})),i.vendorLegitimateInterests.forEach((function(e,t){a[t]=e})),u={},c={},i.purposeConsents.forEach((function(e,t){u[t]=e})),i.purposeLegitimateInterests.forEach((function(e,t){c[t]=e})),t({cmpId:i.cmpId,cmpVersion:i.cmpVersion,tcString:o,vendors:{consents:s,legitimateInterests:a},purpose:{consents:u,legitimateInterests:c}}))}catch(n){console.error("Something went wrong while populating consents and legitimate interests.",n)}case 1:case"end":return e.stop()}}),e)})));return function(t,n){return e.apply(this,arguments)}}();this.MyCustomCommands.getTCFConsentsAndVendors=n}},{key:"displayConsentUi",value:function(){Qn.displayUi("GDPR",1)}},{key:"init",value:function(e){if(!this.isInitialized)return this.isInitialized=!0,this.config||(this.config=new Qt(e),this.config.initializeConfig()),Xn(this.config);console.warn("init has already been called and should only be run one time.")}},{key:"getConfig",value:function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:"all";if(this.config)switch(e){case"all":return{coreConfig:this.config.coreConfig,coreUiLabels:this.config.coreUiLabels,premiumProperties:this.config.premiumProperties,premiumUiLabels:this.config.premiumUiLabels,theme:this.config.theme,nonIabVendorsInfo:this.config.nonIabVendorsInfo};case"Core Config":return this.config.coreConfig;case"Premium Properties":return this.config.premiumProperties;case"Core UI Labels":return this.config.coreUiLabels;case"Premium UI Labels":return this.config.premiumUiLabels;case"Theme":return this.config.theme;case"Non Iab Vendors Info":return this.config.nonIabVendorsInfo;default:var t=$n(this.config);if(t[e])return t[e];console.warn('"'.concat(e,'": was not found in configs'))}else console.error("Should run init before running getConfig")}},{key:"getConfigInstance",value:function(){return this.config}},{key:"getNonIABVendorConsents",value:function(){var e=f(p.a.mark((function e(t){var n,r,o;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if("undefined"===typeof this.config){e.next=12;break}if(!An.fetchCookiesCalled){e.next=5;break}if(An.cookieValues.fetched){e.next=5;break}return e.next=5,An.cookieValues.promise;case 5:return n=en(Rn.decode,An.cookieValues.nonIabVendorConsent),r=null,o=rr(Tn.isUserInEU,this.config.coreConfig.displayUi),n&&t?r=or(n.vendorConsents,t):n&&(r=i({},n.vendorConsents)),e.abrupt("return",{gdprApplies:o,metadata:r?xn.encode(i(i({},n),{},{cookieName:"noniabvendorconsent"}),!0):null,nonIabVendorConsents:r||null});case 12:console.log("Config was not found");case 13:case"end":return e.stop()}}),e,this)})));return function(t){return e.apply(this,arguments)}}()}]),e}(),fr=function(){function e(){var t=this;h(this,e),r(this,"__gbcapi",void 0),r(this,"handleServiceGroup",function(){var e=f(p.a.mark((function e(t){var n;return p.a.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:An.cookieValues.gbcConsent?(n=Dn.generateRepromptOptionsHash(),An.setData(An.cookieValues.euconsent,An.cookieValues.nonIabVendorConsent,n,An.cookieValues.googleCookieValue,JSON.stringify(t))):localStorage.setItem(Vt,JSON.stringify(t));case 1:case"end":return e.stop()}}),e)})));return function(t){return e.apply(this,arguments)}}()),this.__gbcapi=function(e,n){if("function"===typeof n)try{t[e](n)}catch(r){console.error("The function ".concat(e," is not defined"))}else if(void 0===n)try{"displayGbcUi"!=e&&"getGoogleConsents"!=e||t[e]()}catch(r){console.error("The function ".concat(e," is missing required parameters"))}}}return g(e,[{key:"displayGbcUi",value:function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:ft.GOOGLE_BASIC_CONSENT;lr()?Qn.displayUi("GBC",e,!0):console.warn("Google Basic Consent is not enabled!")}},{key:"getGoogleConsents",value:function(){if(lr()){var e,t,n=null===(e=window)||void 0===e||null===(t=e.dataLayer)||void 0===t?void 0:t.filter((function(e){return e[0]===Bt}));return console.log(n),n}}},{key:"setGbcConsents",value:function(){var e;if(!(null===Pn||void 0===Pn||null===(e=Pn.coreConfig)||void 0===e?void 0:e.isAMP)){var t=!!An.cookieValues.gbcConsent||localStorage.getItem(Vt);if(this.fireDefaultGtagEvent(),t){var n,r,o=(null===An||void 0===An||null===(n=An.cookieValues)||void 0===n?void 0:n.gbcConsent)||localStorage.getItem(Vt),i=Pn.coreConfig,s=JSON.parse(o||"[]"),a=null===i||void 0===i||null===(r=i.gbcConfig)||void 0===r?void 0:r.applicablePurposes.map((function(e){var t,n,r=s.findIndex((function(t){return t.id==e.id})),o=null===i||void 0===i||null===(t=i.gbcConfig)||void 0===t?void 0:t.applicablePurposes;if(-1!=r)return{id:e.id,selected:null===s||void 0===s||null===(n=s[r])||void 0===n?void 0:n.selected};var a,u=null===o||void 0===o||null===(a=o.find((function(t){return t.id==e.id})))||void 0===a?void 0:a.defaultValue.toLowerCase();return{id:e.id,selected:u===xt}}));this.handleServiceGroup(a),this.fireUpdateGtagEvent(a)}else{var u,c=Pn.coreConfig,l=((null===c||void 0===c||null===(u=c.gbcConfig)||void 0===u?void 0:u.applicablePurposes)||[]).map((function(e){var t;return{id:e.id,selected:(null===(t=e.defaultValue)||void 0===t?void 0:t.toLowerCase())===xt}}));this.handleServiceGroup(l)}}}},{key:"fireDefaultGtagEvent",value:function(){var e,t={};null===(e=Pn.coreConfig.gbcConfig)||void 0===e||e.applicablePurposes.forEach((function(e){var n=Ot[e.id.toString().trim()];n&&(t[n]=e.defaultValue.toLowerCase())})),function(e){for(var t=0;t<e.length;t++){var n=e[t];if(n.hasOwnProperty("0")&&n.hasOwnProperty("1")&&n[0]===Bt&&n[1]===Gt)return!0}return!1}(window.dataLayer)||this.fireGtagEvent("default",t)}},{key:"fireUpdateGtagEvent",value:function(e){var t={};e.forEach((function(e){var n=Ot[e.id.toString().trim()];n&&(t[n]=e.selected?xt:Rt)})),this.fireGtagEvent("update",t)}},{key:"fireGtagEvent",value:function(e,t){window.gtag(Bt,e,t)}}]),e}(),hr=new dr,vr=new tn,gr=new fr},,,,,,,,,,,,,,,,,,,,,,,,,,,,,,function(e,t,n){e.exports=n(96)}]);

==> figures/sparsity/chodal-extension_files/googleapis.proxy.js <==
(function(){var aa=typeof Object.defineProperties=="function"?Object.defineProperty:function(a,b,c){if(a==Array.prototype||a==Object.prototype)return a;a[b]=c.value;return a},ba=function(a){a=["object"==typeof globalThis&&globalThis,a,"object"==typeof window&&window,"object"==typeof self&&self,"object"==typeof global&&global];for(var b=0;b<a.length;++b){var c=a[b];if(c&&c.Math==Math)return c}throw Error("Cannot find global object");},ca=ba(this),g=function(a,b){if(b)a:{var c=ca;a=a.split(".");for(var d=0;d<a.length-
1;d++){var e=a[d];if(!(e in c))break a;c=c[e]}a=a[a.length-1];d=c[a];b=b(d);b!=d&&b!=null&&aa(c,a,{configurable:!0,writable:!0,value:b})}},h=function(a,b,c){if(a==null)throw new TypeError("The 'this' value for String.prototype."+c+" must not be null or undefined");if(b instanceof RegExp)throw new TypeError("First argument to String.prototype."+c+" must not be a regular expression");return a+""};
g("String.prototype.endsWith",function(a){return a?a:function(b,c){var d=h(this,b,"endsWith");b+="";c===void 0&&(c=d.length);c=Math.max(0,Math.min(c|0,d.length));for(var e=b.length;e>0&&c>0;)if(d[--c]!=b[--e])return!1;return e<=0}});g("Object.is",function(a){return a?a:function(b,c){return b===c?b!==0||1/b===1/c:b!==b&&c!==c}});
g("Array.prototype.includes",function(a){return a?a:function(b,c){var d=this;d instanceof String&&(d=String(d));var e=d.length;c=c||0;for(c<0&&(c=Math.max(c+e,0));c<e;c++){var f=d[c];if(f===b||Object.is(f,b))return!0}return!1}});g("String.prototype.includes",function(a){return a?a:function(b,c){return h(this,b,"includes").indexOf(b,c||0)!==-1}});window.gapi=window.gapi||{};window.gapi.o=(new Date).getTime();/*

 Copyright The Closure Library Authors.
 SPDX-License-Identifier: Apache-2.0
*/
var m=this||self,n="closure_uid_"+(Math.random()*1E9>>>0),da=0,t=function(a){return a};/*

 Copyright Google LLC
 SPDX-License-Identifier: Apache-2.0
*/
var x={};var y=function(a){if(x!==x)throw Error("Bad secret");this.l=a};y.prototype.toString=function(){return this.l};new y("about:blank");new y("about:invalid#zClosurez");var A=[],D=function(a){console.warn("A URL with content '"+a+"' was sanitized away.")};A.indexOf(D)===-1&&A.push(D);/*
 gapi.loader.OBJECT_CREATE_TEST_OVERRIDE &&*/
var E=window,F=document,ea=E.location,fa=function(){},ha=/\[native code\]/,H=function(a,b,c){return a[b]=a[b]||c},ia=function(a){a=a.sort();for(var b=[],c=void 0,d=0;d<a.length;d++){var e=a[d];e!=c&&b.push(e);c=e}return b},I=function(){var a;if((a=Object.create)&&ha.test(a))a=a(null);else{a={};for(var b in a)a[b]=void 0}return a},J=H(E,"gapi",{});var M={};M=H(E,"___jsl",I());H(M,"I",0);H(M,"hel",10);var N=function(){var a=ea.href;if(M.dpo)var b=M.h;else{b=M.h;var c=RegExp("([#].*&|[#])jsh=([^&#]*)","g"),d=RegExp("([?#].*&|[?#])jsh=([^&#]*)","g");if(a=a&&(c.exec(a)||d.exec(a)))try{b=decodeURIComponent(a[2])}catch(e){}}return b},ja=function(a){var b=H(M,"PQ",[]);M.PQ=[];var c=b.length;if(c===0)a();else for(var d=0,e=function(){++d===c&&a()},f=0;f<c;f++)b[f](e)},O=function(a){return H(H(M,"H",I()),a,I())};var P=H(M,"perf",I()),Q=H(P,"g",I()),ka=H(P,"i",I());H(P,"r",[]);I();I();var R=function(a,b,c){var d=P.r;typeof d==="function"?d(a,b,c):d.push([a,b,c])},T=function(a,b,c){b&&b.length>0&&(b=ma(b),c&&c.length>0&&(b+="___"+ma(c)),b.length>28&&(b=b.substr(0,28)+(b.length-28)),c=b,b=H(ka,"_p",I()),H(b,c,I())[a]=(new Date).getTime(),R(a,"_p",c))},ma=function(a){return a.join("__").replace(/\./g,"_").replace(/\-/g,"_").replace(/,/g,"_")};var na=I(),U=[],V=function(a){throw Error("Bad hint: "+a);};U.push(["jsl",function(a){for(var b in a)if(Object.prototype.hasOwnProperty.call(a,b)){var c=a[b];typeof c=="object"?M[b]=H(M,b,[]).concat(c):H(M,b,c)}if(b=a.u)a=H(M,"us",[]),a.push(b),(b=/^https:(.*)$/.exec(b))&&a.push("http:"+b[1])}]);var oa=/^(\/[a-zA-Z0-9_\-]+)+$/,pa=[/\/amp\//,/\/amp$/,/^\/amp$/],qa=/^[a-zA-Z0-9\-_\.,!]+$/,ra=/^gapi\.loaded_[0-9]+$/,sa=/^[a-zA-Z0-9,._-]+$/,wa=function(a,b,c,d,e){var f=a.split(";"),k=f.shift(),l=na[k],p=null;l?p=l(f,b,c,d):V("no hint processor for: "+k);p||V("failed to generate load url");b=p;c=b.match(ta);(d=b.match(ua))&&d.length===1&&va.test(b)&&c&&c.length===1||V("failed sanity: "+a);try{a="?";if(e&&e.length>0){c=b=0;for(d={};c<e.length;){var q=e[c++];f=void 0;k=typeof q;f=k=="object"&&q!=
null||k=="function"?"o"+(Object.prototype.hasOwnProperty.call(q,n)&&q[n]||(q[n]=++da)):(typeof q).charAt(0)+q;Object.prototype.hasOwnProperty.call(d,f)||(d[f]=!0,e[b++]=q)}e.length=b;p=p+"?le="+e.join(",");a="&"}if(M.rol){var z=M.ol;z&&z.length&&(p=""+p+a+"ol="+z.length)}}catch(G){}return p},za=function(a,b,c,d){a=xa(a);ra.test(c)||V("invalid_callback");b=ya(b);d=d&&d.length?ya(d):null;var e=function(f){return encodeURIComponent(f).replace(/%2C/g,",")};return[encodeURIComponent(a.pathPrefix).replace(/%2C/g,
",").replace(/%2F/g,"/"),"/k=",e(a.version),"/m=",e(b),d?"/exm="+e(d):"","/rt=j/sv=1/d=1/ed=1",a.g?"/am="+e(a.g):"",a.i?"/rs="+e(a.i):"",a.j?"/t="+e(a.j):"","/cb=",e(c)].join("")},xa=function(a){a.charAt(0)!=="/"&&V("relative path");for(var b=a.substring(1).split("/"),c=[];b.length;){a=b.shift();if(!a.length||a.indexOf(".")==0)V("empty/relative directory");else if(a.indexOf("=")>0){b.unshift(a);break}c.push(a)}a={};for(var d=0,e=b.length;d<e;++d){var f=b[d].split("="),k=decodeURIComponent(f[0]),l=
decodeURIComponent(f[1]);f.length==2&&k&&l&&(a[k]=a[k]||l)}b="/"+c.join("/");oa.test(b)||V("invalid_prefix");c=0;for(d=pa.length;c<d;++c)pa[c].test(b)&&V("invalid_prefix");c=W(a,"k",!0);d=W(a,"am");e=W(a,"rs");a=W(a,"t");return{pathPrefix:b,version:c,g:d,i:e,j:a}},ya=function(a){for(var b=[],c=0,d=a.length;c<d;++c){var e=a[c].replace(/\./g,"_").replace(/-/g,"_");sa.test(e)&&b.push(e)}return b.join(",")},W=function(a,b,c){a=a[b];!a&&c&&V("missing: "+b);if(a){if(qa.test(a))return a;V("invalid: "+b)}return null},
va=/^https?:\/\/[a-z0-9_.-]+\.google(rs)?\.com(:\d+)?\/[a-zA-Z0-9_.,!=\-\/]+$/,ua=/\/cb=/g,ta=/\/\//g;na.m=function(a,b,c,d){(a=a[0])||V("missing_hint");return"https://apis.google.com"+za(a,b,c,d)};var X=decodeURI("%73cript"),Aa=/^[-+_0-9\/A-Za-z]+={0,2}$/,Ba=function(a,b){for(var c=[],d=0;d<a.length;++d){var e=a[d],f;if(f=e){a:{for(f=0;f<b.length;f++)if(b[f]===e)break a;f=-1}f=f<0}f&&c.push(e)}return c},Ca=function(){var a=M.nonce;return a!==void 0?a&&a===String(a)&&a.match(Aa)?a:M.nonce=null:F.querySelector?(a=F.querySelector("script[nonce]"))?(a=a.nonce||a.getAttribute("nonce")||"",a&&a===String(a)&&a.match(Aa)?M.nonce=a:M.nonce=null):null:null},Ea=function(a){if(F.readyState!="loading")Da(a);
else{var b=Ca(),c="";b!==null&&(c=' nonce="'+b+'"');a="<"+X+' src="'+encodeURI(a)+'"'+c+"></"+X+">";F.write(Y?Y.createHTML(a):a)}},Da=function(a){var b=F.createElement(X);b.setAttribute("src",Y?Y.createScriptURL(a):a);a=Ca();a!==null&&b.setAttribute("nonce",a);b.async="true";(a=F.getElementsByTagName(X)[0])?a.parentNode.insertBefore(b,a):(F.head||F.body||F.documentElement).appendChild(b)},Ga=function(a,b,c){Fa(function(){var d=b===N()?H(J,"_",I()):I();d=H(O(b),"_",d);a(d)},c)},Ia=function(a,b){var c=
b||{};typeof b=="function"&&(c={},c.callback=b);var d=(b=c)&&b._c;if(d)for(var e=0;e<U.length;e++){var f=U[e][0],k=U[e][1];k&&Object.prototype.hasOwnProperty.call(d,f)&&k(d[f],a,b)}b=[];a?b=a.split(":"):c.features&&(b=c.features);if(!(a=c.h)&&(a=N(),!a))throw Error("Bad hint: !hint");Ha(b||[],c,a)},Ha=function(a,b,c){a=ia(a)||[];var d=b.callback,e=b.config,f=b.timeout,k=b.ontimeout,l=b.onerror,p=void 0;typeof l=="function"&&(p=l);var q=null,z=!1;if(f&&!k||!f&&k)throw"Timeout requires both the timeout parameter and ontimeout parameter to be set";
l=H(O(c),"r",[]).sort();var G=H(O(c),"L",[]).sort(),Ma=M.le||[],K=[].concat(l),la=function(w,B){if(z)return 0;E.clearTimeout(q);G.push.apply(G,r);var C=((J||{}).config||{}).update;C?C(e):e&&H(M,"cu",[]).push(e);if(B){T("me0",w,K);try{Ga(B,c,p)}finally{T("me1",w,K)}}return 1};f>0&&(q=E.setTimeout(function(){z=!0;k()},f));var r=Ba(a,G);if(r.length){r=Ba(a,l);var u=H(M,"CP",[]),v=u.length;u[v]=function(w){if(!w)return 0;T("ml1",r,K);var B=function(L){u[v]=null;la(r,w)&&ja(function(){d&&d();L()})},C=
function(){var L=u[v+1];L&&L()};v>0&&u[v-1]?u[v]=function(){B(C)}:B(C)};if(r.length){var S="loaded_"+M.I++;J[S]=function(w){u[v](w);J[S]=null};a=wa(c,r,"gapi."+S,l,Ma);l.push.apply(l,r);T("ml0",r,K);b.sync||E.___gapisync?Ea(a):Da(a)}else u[v](fa)}else la(r)&&d&&d()},Ja;var Ka=null,Z=m.trustedTypes;if(Z&&Z.createPolicy)try{Ka=Z.createPolicy("gapi#gapi",{createHTML:t,createScript:t,createScriptURL:t})}catch(a){m.console&&m.console.error(a.message)}Ja=Ka;var Y=Ja;var Fa=function(a,b){if(M.hee&&M.hel>0)try{return a()}catch(c){b&&b(c),M.hel--,Ia("debug_error",function(){try{window.___jsl.hefn(c)}catch(d){throw c;}})}else try{return a()}catch(c){throw b&&b(c),c;}};var La=J.load;La&&H(M,"ol",[]).push(La);J.load=function(a,b){return Fa(function(){return Ia(a,b)})};U.unshift(["url",function(a,b,c){!a||b&&b!==""||!a.endsWith(".js")||(a=a.substring(0,a.length-3),b=a.lastIndexOf("/")+1,b>=a.length||(a=a.substr(b).split(":").filter(function(d){return!["api","platform"].includes(d)}),c.features=a))}]);Q.bs0=window.gapi._bs||(new Date).getTime();R("bs0");Q.bs1=(new Date).getTime();R("bs1");delete window.gapi._bs;window.gapi.load("",{callback:window["startup"],_c:{url:"https://apis.google.com/js/googleapis.proxy.js",jsl:{ci:{"oauth-flow":{authUrl:"https://accounts.google.com/o/oauth2/auth",proxyUrl:"https://accounts.google.com/o/oauth2/postmessageRelay",disableOpt:!0,idpIframeUrl:"https://accounts.google.com/o/oauth2/iframe",usegapi:!1},debug:{reportExceptionRate:1,forceIm:!1,rethrowException:!0,host:"https://apis.google.com"},gen204logger:{ interval: 30000, rate: 0.01, batch: false },enableMultilogin:!0,"googleapis.config":{auth:{useFirstPartyAuthV2:!0},root:"https://content.googleapis.com","root-1p":"https://clients6.google.com"},
inline:{css:1},disableRealtimeCallback:!1,drive_share:{skipInitCommand:!0},csi:{rate:.01},client:{cors:!1},signInDeprecation:{rate:0},include_granted_scopes:!0,llang:"en",iframes:{youtube:{params:{location:["search","hash"]},url:":socialhost:/:session_prefix:_/widget/render/youtube?usegapi=1",methods:["scroll","openwindow"]},ytsubscribe:{url:"https://www.youtube.com/subscribe_embed?usegapi=1"},plus_circle:{params:{url:""},url:":socialhost:/:session_prefix::se:_/widget/plus/circle?usegapi=1"},
plus_share:{params:{url:""},url:":socialhost:/:session_prefix::se:_/+1/sharebutton?plusShare=true&usegapi=1"},rbr_s:{params:{url:""},url:":socialhost:/:session_prefix::se:_/widget/render/recobarsimplescroller"},":source:":"3p",playemm:{url:"https://play.google.com/work/embedded/search?usegapi=1&usegapi=1"},savetoandroidpay:{url:"https://pay.google.com/gp/v/widget/save"},blogger:{params:{location:["search","hash"]},url:":socialhost:/:session_prefix:_/widget/render/blogger?usegapi=1",methods:["scroll",
"openwindow"]},evwidget:{params:{url:""},url:":socialhost:/:session_prefix:_/events/widget?usegapi=1"},partnersbadge:{url:"https://www.gstatic.com/partners/badge/templates/badge.html?usegapi=1"},dataconnector:{url:"https://dataconnector.corp.google.com/:session_prefix:ui/widgetview?usegapi=1"},surveyoptin:{url:"https://www.google.com/shopping/customerreviews/optin?usegapi=1"},":socialhost:":"https://apis.google.com",shortlists:{url:""},hangout:{url:"https://talkgadget.google.com/:session_prefix:talkgadget/_/widget"},
plus_followers:{params:{url:""},url:":socialhost:/_/im/_/widget/render/plus/followers?usegapi=1"},post:{params:{url:""},url:":socialhost:/:session_prefix::im_prefix:_/widget/render/post?usegapi=1"},signin:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/signin?usegapi=1",methods:["onauth"]},rbr_i:{params:{url:""},url:":socialhost:/:session_prefix::se:_/widget/render/recobarinvitation"},share:{url:":socialhost:/:session_prefix::im_prefix:_/widget/render/share?usegapi=1"},plusone:{params:{count:"",
size:"",url:""},url:":socialhost:/:session_prefix::se:_/+1/fastbutton?usegapi=1"},comments:{params:{location:["search","hash"]},url:":socialhost:/:session_prefix:_/widget/render/comments?usegapi=1",methods:["scroll","openwindow"]},":im_socialhost:":"https://plus.googleapis.com",backdrop:{url:"https://clients3.google.com/cast/chromecast/home/widget/backdrop?usegapi=1"},visibility:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/visibility?usegapi=1"},autocomplete:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/autocomplete"},
":signuphost:":"https://plus.google.com",ratingbadge:{url:"https://www.google.com/shopping/customerreviews/badge?usegapi=1"},appcirclepicker:{url:":socialhost:/:session_prefix:_/widget/render/appcirclepicker"},follow:{url:":socialhost:/:session_prefix:_/widget/render/follow?usegapi=1"},community:{url:":ctx_socialhost:/:session_prefix::im_prefix:_/widget/render/community?usegapi=1"},sharetoclassroom:{url:"https://classroom.google.com/sharewidget?usegapi=1"},ytshare:{params:{url:""},url:":socialhost:/:session_prefix:_/widget/render/ytshare?usegapi=1"},
plus:{url:":socialhost:/:session_prefix:_/widget/render/badge?usegapi=1"},family_creation:{params:{url:""},url:"https://families.google.com/webcreation?usegapi=1&usegapi=1"},commentcount:{url:":socialhost:/:session_prefix:_/widget/render/commentcount?usegapi=1"},configurator:{url:":socialhost:/:session_prefix:_/plusbuttonconfigurator?usegapi=1"},zoomableimage:{url:"https://ssl.gstatic.com/microscope/embed/"},appfinder:{url:"https://workspace.google.com/:session_prefix:marketplace/appfinder?usegapi=1"},savetowallet:{url:"https://pay.google.com/gp/v/widget/save"},
person:{url:":socialhost:/:session_prefix:_/widget/render/person?usegapi=1"},savetodrive:{url:"https://drive.google.com/savetodrivebutton?usegapi=1",methods:["save"]},page:{url:":socialhost:/:session_prefix:_/widget/render/page?usegapi=1"},card:{url:":socialhost:/:session_prefix:_/hovercard/card"}}},h:"m;/_/scs/abc-static/_/js/k=gapi.lb.en.5oZHy0SiJxw.O/d=1/rs=AHpOoo-Hry6DG-RE4t9kNz_t6hiwmwXOmA/m=__features__",u:"https://apis.google.com/js/googleapis.proxy.js",hee:!0,dpo:!1,le:["scs"]},platform:"backdrop blogger comments commentcount community donation family_creation follow hangout health page partnersbadge person playemm playreview plus plusone post ratingbadge savetoandroidpay savetodrive savetowallet sharetoclassroom shortlists signin2 surveyoptin visibility youtube ytsubscribe zoomableimage".split(" "),
annotation:["interactivepost","recobar","signin2","autocomplete"]}});}).call(this);


==> figures/sparsity/chodal-extension_files/jlm_cmmi10.js <==
__JLM2_GWT_FONTS__["jlm_cmmi10"]=JSON.parse('[1000,[13,""],[32,""],[33,"MQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQ",264,82,119,-11,201,-11,16,89,32,-11,13,131,13,109,51,311,13,220,112,419,82,382,127,431,122,431,139,419,139,431,129,400,139,414,45,175,45,280,109,64,45,80,133,61,120,61,257,138,201,61,266,165,264,145,287,266,276,238,315,291,300,291,336,268,334,291,308,168,336,240,303,155,306,161,297,139,297,144,317,84,297,111,372,61,335,61,511,144,449,61,562,280,562,214,527,367,562,331,512,394,512,380,539,435,512,419,562,442,550,442,604,388,599,442,605,371,605,377,575,213,605,307,511,82,550,136,358,-11,443,-11,264,82,277,-11],[34,"MLQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQMQQQQ",141,227,141,227,57,137,76,195,52,110,52,123,166,25,52,36,198,24,182,24,351,77,316,24,356,84,353,79,366,91,361,91,377,81,377,91,347,36,377,65,189,-22,286,-22,44,43,87,-22,26,104,26,71,81,213,26,164,117,239,97,228,77,310,77,269,150,413,77,369,300,453,217,453,411,419,365,453,429,396,429,406,411,371,429,378,402,369,406,369,382,379,396,369,290,407,342,407,136,367,193,407,102,310,102,342,142,252,102,273,235,271,183,271,308,244,306,271,227,213,308,213,141,227,174,213,174,240,227,235,193,235,282,243,265,235,235,249,260,249,174,240,200,249],[35,"MLQQLQQQQLQQQQQQQQQQQQQLLQQQQQQQQQQQMQQQQQ",511,356,540,350,561,338,560,346,551,326,561,326,506,335,366,56,457,155,242,-11,303,-11,107,104,107,-11,121,188,107,136,139,261,162,374,162,356,131,420,162,420,64,325,90,420,58,301,61,314,41,278,47,279,29,288,29,278,47,355,29,304,60,385,54,373,120,441,84,434,134,442,127,442,212,400,187,442,225,350,225,378,215,297,225,331,203,249,184,172,171,91,171,112,245,11,171,11,360,128,303,11,365,138,363,133,436,354,402,214,272,522,273,407,320,649,272,589,420,705,365,705,526,570,506,705,531,506,531,538,511,356,531,440,442,376,471,564,471,503,419,683,471,680,324,614,364,683,297,523,297,567,442,376,297,426],[36,"MLQLQQQQQQQQQLQQQQQQQQQQQQQMLLQQQQQQQQQQQQ",192,431,777,431,816,416,811,431,816,415,817,407,817,412,794,375,817,385,744,373,788,373,755,299,755,335,706,130,755,223,575,-1,651,29,520,-11,548,-11,416,126,417,-11,417,152,416,146,416,153,201,-11,324,-11,113,105,113,-11,217,373,113,243,132,365,151,373,114,355,125,362,55,297,80,335,39,284,47,284,27,294,27,284,63,354,27,305,76,370,70,362,83,378,79,374,88,384,85,381,192,431,132,431,718,373,718,373,248,373,143,138,143,248,211,47,143,47,348,114,283,47,440,283,408,176,453,294,442,294,465,284,465,294,461,265,465,281,448,163,448,206,530,47,448,47,674,136,611,47,730,299,730,216,718,373,730,337],[37,"MLQQQQQQQQLQLLQQQQQQQQQQQQQQMLQQQQQQQQQQQQ",127,96,127,96,104,-50,104,-4,145,-111,104,-99,240,-117,167,-117,363,-128,340,-117,384,-166,384,-138,369,-194,384,-193,357,-182,359,-194,343,-172,356,-174,337,-172,311,-171,331,-171,215,-175,214,-175,77,-107,92,-175,74,-77,74,-94,133,227,74,12,135,234,134,231,138,244,137,242,273,415,180,362,363,442,319,442,474,382,435,442,502,279,502,340,424,80,502,171,268,-10,353,-3,255,-11,261,-11,142,59,179,-11,127,96,132,76,255,11,255,11,352,72,307,11,374,106,364,87,425,270,407,166,430,322,430,301,379,418,430,403,361,420,370,420,258,357,308,420,237,325,247,342,187,167,202,264,182,116,182,138,238,13,182,28,255,11,246,11],[38,"MLLQQQQQQQQQQQQQLQLQQQQQQQQQQQQQ",231,20,231,20,137,72,48,147,70,108,31,215,31,177,108,367,31,299,306,442,192,442,404,422,383,442,409,412,409,417,396,396,409,400,392,395,394,395,377,401,390,395,300,420,335,420,141,359,210,420,83,246,83,308,138,154,83,189,139,154,162,140,146,149,227,104,311,48,297,65,326,0,326,31,284,-85,326,-51,224,-108,257,-108,170,-95,190,-108,163,-85,163,-90,174,-75,163,-76,183,-77,179,-75,224,-86,203,-86,267,-53,255,-86,270,-33,270,-43,240,15,270,-3,231,20,237,16],[39,"MLQQQQQQQQQQQQQQQQQQQQQLLQQMQQQQQQQQQ",170,-170,223,-2,67,111,109,25,50,190,50,148,103,368,50,269,155,431,136,431,167,421,167,431,159,408,167,417,80,232,101,341,76,201,76,212,175,72,76,113,240,53,204,60,340,319,299,246,505,442,408,442,609,368,582,442,619,304,619,339,532,99,619,193,331,-9,445,4,299,-11,315,-11,266,-9,284,-11,231,-192,231,-191,194,-218,220,-217,166,-198,171,-218,166,-197,166,-197,165,-190,165,-194,170,-170,165,-186,308,47,512,126,424,47,591,282,589,196,547,371,591,344,495,384,525,384,350,287,412,384,297,160,315,232,277,52,277,60,290,48,277,48,308,47,298,47],[40,"MLQQQQQQQQQQLQQQ",908,230,83,230,56,236,59,230,55,245,55,239,66,263,55,256,262,488,203,344,273,508,270,507,288,511,277,511,307,500,307,511,277,427,307,483,238,365,260,394,148,270,201,314,908,270,943,258,938,270,944,250,944,255,908,230,937,231],[41,"MLLQQQQQQQQQQLLLLLQQQ",908,230,908,230,148,230,238,135,204,182,306,6,288,69,307,0,307,1,288,-11,307,-11,269,-3,273,-11,267,2,268,-2,140,184,219,115,65,238,106,213,55,255,55,244,66,270,55,268,67,270,69,270,70,270,83,270,908,270,943,258,938,270,944,250,944,255,908,230,937,231],[42,"MLQQQLQQLLLQQQQQQLL",916,230,91,230,56,242,61,230,55,250,55,245,91,270,62,269,851,270,761,365,795,318,693,494,711,431,693,496,693,497,692,500,711,511,692,511,731,503,726,511,733,497,731,501,925,268,792,348,944,246,943,252,933,231,944,232,932,230,916,230],[43,"MLQQQLQQQQQQQQQQ",851,230,91,230,56,242,61,230,55,250,55,245,91,270,62,269,916,270,943,263,940,270,944,254,944,260,935,239,944,244,736,12,796,155,726,-8,729,-7,711,-11,722,-11,692,0,692,-11,722,73,692,17,761,135,739,106,851,230,798,186],[44,"MLQQQQQQQQQQQQ",222,250,222,250,197,230,222,230,89,271,133,230,55,347,55,302,126,448,55,415,197,464,161,464,222,444,222,464,201,424,222,427,100,371,120,421,95,347,95,359,147,280,95,300,202,270,170,271,222,250,221,269],[45,"MLQQQQQQQQQQQQ",222,347,222,347,151,246,222,279,80,230,116,230,55,250,55,230,76,270,55,267,177,323,157,273,182,347,182,335,130,414,182,394,75,424,107,423,55,444,56,425,80,464,55,464,188,423,144,464,222,347,222,392],[46,"MLQQLQQLQQMLLL",456,228,64,2,46,-5,52,-5,26,31,26,-5,26,469,46,505,26,504,66,497,53,505,456,272,473,250,473,262,456,228,473,238,413,250,66,450,66,50,413,250],[47,"MLQQLQQQLQQLQMLLL",47,273,436,498,453,505,448,505,473,469,472,498,473,31,461,-4,473,1,453,-5,458,-5,434,3,448,-5,45,227,26,250,26,237,44,271,26,261,44,272,47,273,45,272,86,250,433,50,433,450,86,250],[48,"MLQQLQQMLQQQQQQQQQQ",459,213,459,213,249,-22,459,-22,40,193,50,-22,40,213,250,453,40,453,459,213,457,448,250,0,250,0,352,48,321,0,363,71,359,59,378,222,378,114,361,369,378,330,309,421,345,406,249,431,284,431,137,370,165,431,121,222,121,333,138,63,121,102,250,0,172,3],[49,"MLQQQLQQLLLLLLQQLQQQLQQQQLLLQQQLL",294,425,294,79,304,41,294,48,385,31,318,31,418,25,415,31,418,24,419,15,419,22,402,0,419,0,335,2,332,2,259,3,258,3,116,0,115,0,98,15,98,0,109,30,98,29,109,30,131,31,114,31,217,45,206,31,223,79,223,52,223,393,119,379,178,379,94,386,97,379,93,394,93,389,104,409,93,408,104,409,105,410,121,410,269,447,213,411,282,453,280,453,294,436,293,453,294,435,294,425],[50,"MLLLLLQQQQQQLLLLQQQQQQQQQQQLQQQQQQQQQQQQ",270,144,270,144,230,121,146,69,145,69,328,69,402,72,390,69,423,118,410,74,436,134,427,134,449,123,449,134,421,10,449,113,409,0,418,1,408,0,407,0,393,0,72,0,45,7,48,0,44,16,44,10,47,28,44,24,243,164,48,29,342,249,318,215,362,312,362,279,297,406,362,377,220,422,263,422,105,377,144,422,96,364,100,371,130,334,125,360,130,333,131,325,131,329,105,289,131,298,93,287,99,287,58,311,67,287,55,328,55,318,120,426,55,389,238,453,169,453,421,390,366,453,449,313,449,358,389,210,449,253,349,185,373,199,270,144,327,173],[51,"MLLQQQQQQQQQLQQQQQQQQQQQQQQQQQQQQQQQQLQQQLQ",235,132,235,132,192,132,166,143,168,136,182,155,166,153,217,157,191,155,291,182,266,160,310,204,301,191,342,319,342,249,266,426,342,412,243,428,255,428,124,386,167,428,122,384,109,368,115,377,166,320,166,368,132,273,166,283,118,271,125,271,74,298,86,271,69,322,69,308,134,424,69,386,247,453,182,453,394,399,339,453,430,318,430,364,355,180,430,235,291,147,326,158,427,64,379,132,457,-29,457,21,390,-165,457,-109,245,-216,330,-216,83,-156,144,-216,42,-62,42,-115,83,-8,42,-18,95,-7,89,-7,144,-38,131,-7,148,-59,148,-48,87,-112,148,-112,229,-188,128,-181,243,-188,339,-129,307,-188,360,-28,360,-90,281,124,360,96,280,125,235,132,260,132],[52,"MLLQLQQQLLQLQQQQLLLLQQLQLQLLQQLQQLLQMLLL",370,436,370,31,443,31,470,25,467,31,470,24,471,16,471,21,460,1,471,2,443,0,455,0,370,0,370,-117,379,-155,370,-148,379,-155,442,-163,391,-163,466,-170,463,-163,467,-179,467,-173,451,-194,467,-194,334,-191,333,-191,218,-194,215,-194,199,-179,200,-194,210,-163,199,-165,225,-163,291,-151,283,-163,292,-150,296,-117,296,-143,296,0,56,0,30,6,34,0,28,31,28,11,332,451,353,464,345,463,369,455,368,464,369,454,369,454,370,436,370,450,302,370,57,31,302,31,302,370],[53,"MLLQQQQQQQQQQQQQQQQQQQQQQQLLLLQQQQQQQQQQ",132,357,132,357,132,164,260,214,183,214,404,139,348,214,449,1,449,79,374,-163,449,-98,232,-216,312,-216,86,-143,141,-216,50,-38,50,-94,90,12,50,7,97,13,93,13,143,-21,134,13,145,-34,145,-28,119,-76,145,-64,97,-81,109,-81,82,-79,90,-81,172,-177,103,-149,230,-188,201,-188,335,-132,296,-188,365,6,365,-85,345,130,365,86,259,192,311,187,130,127,175,192,114,115,122,115,101,129,102,115,101,130,101,130,101,143,101,427,110,452,101,450,121,449,114,452,255,422,187,422,392,450,320,422,400,453,397,453,410,442,410,453,364,391,410,427,340,375,351,381,219,344,285,344,132,357,174,344],[54,"MLQQQQQQQQQQQQQQQQQQLQQQQQQMLQQQQQQQQQQ",128,328,128,328,257,426,172,426,388,372,333,426,389,371,388,371,401,358,395,365,457,204,457,294,406,57,457,117,396,45,402,51,268,-21,340,-16,252,-22,260,-22,90,79,146,-22,42,316,42,166,140,591,42,489,305,666,213,666,423,603,393,666,432,560,432,583,398,514,432,521,387,513,393,513,345,542,355,513,345,543,343,557,343,550,395,601,343,601,306,641,371,641,171,554,224,641,162,538,166,546,128,328,128,460,251,6,251,6,351,68,316,6,371,204,371,114,355,333,371,297,351,342,353,338,256,404,319,404,143,308,174,404,130,227,130,269,149,83,130,134,217,12,171,29,251,6,233,6],[55,"MLQQQLQQQLQQQLLQQQQLLQQQQQ",233,431,457,431,484,424,481,431,485,415,485,421,482,403,485,409,400,292,308,151,325,190,278,44,289,110,266,-116,266,-24,266,-159,221,-216,266,-216,177,-163,177,-216,323,236,177,29,411,357,198,357,107,353,129,357,83,285,97,352,68,260,74,262,55,272,55,260,58,285,87,440,102,463,95,462,114,450,112,463,137,437,115,440,164,434,148,435,233,431,196,431],[56,"MLQQQQQQQLQQQQQLQQMQQQQQQQLMLQQQQQQQQQ",306,361,355,330,437,248,414,290,457,166,457,211,384,23,457,79,249,-22,326,-22,91,38,153,-22,42,151,42,85,190,336,42,266,151,361,71,478,80,411,69,501,69,489,135,628,69,578,250,666,185,666,392,610,338,666,393,609,430,518,430,570,306,361,430,424,284,376,387,518,387,432,329,618,387,582,249,641,293,641,136,596,176,641,112,536,112,570,165,452,112,489,178,444,169,450,284,376,212,321,212,321,92,167,102,265,91,151,91,159,156,34,91,76,250,6,198,6,376,56,329,6,408,133,408,90,341,238,408,194,334,243,339,240,212,321,245,301],[57,"MLQQQLQLQQQQQQQQQQQQQQQQQMLQQQQQQQLQQQ",371,114,371,114,242,17,328,17,102,80,159,17,42,217,47,137,42,233,99,384,42,322,109,394,253,453,170,453,409,357,354,453,457,125,457,273,366,-140,457,-41,206,-216,296,-216,78,-156,109,-216,67,-111,67,-136,100,-66,67,-74,112,-65,105,-65,154,-94,144,-65,156,-109,156,-101,118,-152,156,-146,106,-153,112,-153,205,-188,135,-188,337,-95,289,-188,340,-90,339,-93,371,114,371,-25,243,39,243,39,355,130,323,39,369,213,369,169,350,355,369,308,276,425,326,413,253,428,265,428,152,370,188,428,128,253,129,332,128,233,143,110,128,145,148,100,146,105,243,39,179,39],[58,"MLQQQQQQQQ",192,53,192,53,162,5,192,20,139,0,151,0,91,30,106,0,86,53,86,41,116,101,86,86,139,106,127,106,187,76,172,106,192,53,192,65],[59,"MLQQQQQQQQQQQQQQQ",203,1,203,1,140,-169,203,-96,112,-193,123,-189,102,-182,102,-193,113,-166,102,-177,180,-19,173,-106,181,1,181,-9,179,16,181,16,174,13,178,16,139,0,160,0,90,34,102,0,86,53,86,43,117,102,86,89,139,106,127,106,198,48,183,106,203,1,203,27],[60,"MLLQQQQLQQLQQQQ",675,498,150,250,675,2,694,-20,694,-8,679,-39,694,-36,674,-40,676,-40,656,-33,669,-40,102,228,83,250,83,237,102,272,83,263,656,533,674,540,669,540,693,525,690,540,694,520,694,522,675,498,694,508],[61,"MLQLLQQQLQQQQ",439,712,97,-226,81,-249,89,-247,80,-250,75,-250,56,-235,59,-250,55,-230,55,-232,60,-212,55,-225,407,741,424,750,412,750,443,735,440,750,444,730,444,732,439,712,444,725],[62,"MLQQQQLLQQQQLQQ",675,228,121,-33,103,-40,108,-40,84,-25,87,-40,83,-20,83,-22,102,2,83,-8,627,250,102,498,83,520,83,508,98,539,83,536,103,540,101,540,121,533,108,540,675,272,694,250,694,263,675,228,694,237],[63,"MLLQQQLLQQQLLQQLQLQQQLLQQQQLQQ",239,157,239,157,120,27,105,16,110,16,94,27,94,16,101,43,94,29,194,209,20,289,4,304,5,296,15,314,4,314,30,312,20,314,215,275,237,463,250,485,240,484,260,475,258,485,261,474,262,463,261,471,285,275,485,314,480,314,496,304,496,314,481,289,496,296,307,209,346,137,406,27,406,31,395,16,406,16,387,21,391,16,299,115,357,51,252,165,250,166,251,166,239,157,245,166],[64,"MLLQQQQQQQQQQQLQQQQQQQQQQQMLQQQQQQQQQ",463,339,463,339,464,339,491,510,491,443,409,678,491,637,348,691,381,691,204,611,252,691,251,576,250,611,224,531,251,547,197,523,212,523,159,558,163,528,189,633,159,589,350,716,246,716,518,628,457,716,519,627,566,457,566,558,513,223,566,350,314,-5,438,46,224,-22,271,-22,61,74,109,-22,40,156,40,115,115,347,40,262,130,363,122,355,334,457,229,454,451,379,418,457,463,339,460,360,227,6,227,6,401,141,334,6,445,303,442,231,388,423,445,392,334,435,365,435,183,346,245,435,121,156,143,287,117,119,117,130,164,22,117,51,227,6,189,6],[65,"MLQQQLQLLLLLQQQLLLLQQQQLLQQQQLLLLQQLLQQMLLL",179,115,527,699,553,716,537,715,570,706,568,716,572,692,571,703,633,67,645,37,636,42,646,37,646,37,646,37,646,37,646,36,698,31,658,31,721,20,720,31,703,0,721,0,591,3,590,3,466,0,465,0,451,11,451,0,475,31,459,30,547,64,547,31,531,231,547,63,280,231,204,103,190,66,190,78,237,31,190,35,253,19,253,31,234,0,253,0,138,3,134,3,50,0,48,0,35,11,35,0,50,30,35,29,50,31,56,31,159,85,119,35,179,115,169,98,299,262,528,262,496,592,299,262],[66,"MLQQLLQQQQLLLLQQQQQQQQLQLQQLQQQMLQQQQLQLLLLQLMLQQQQLLQQLLLQ",160,78,294,615,298,634,298,631,282,649,298,646,281,649,280,649,271,650,277,649,233,652,254,652,205,663,207,652,220,683,205,681,221,683,222,683,234,683,570,683,734,615,685,683,756,545,756,583,666,404,756,464,664,403,665,404,547,357,611,369,687,277,649,345,702,216,702,249,632,79,702,143,631,78,426,0,545,0,69,0,42,11,44,0,57,31,42,29,69,31,147,45,134,31,159,73,153,52,160,78,159,74,311,366,457,366,620,438,556,366,665,549,665,489,605,644,665,622,556,652,584,652,427,652,383,642,391,652,383,642,383,641,382,641,382,640,373,614,378,634,311,366,266,31,402,31,561,103,498,31,609,227,609,159,557,330,609,300,494,344,531,344,305,344,236,65,231,42,231,47,240,32,231,34,240,32,240,32,244,32,266,31,250,31],[67,"MLQLLQLLQLQQQQQQQQQQQQQQQQQQQQLQQ",760,695,697,440,687,421,692,422,686,420,679,420,664,430,664,420,667,479,667,481,589,652,667,605,588,653,506,674,553,674,305,595,400,674,262,553,281,576,145,271,167,442,141,217,141,240,247,28,141,77,337,9,288,9,521,82,431,9,622,240,591,141,635,250,624,250,647,240,647,250,624,176,647,222,537,64,593,113,321,-22,438,-22,116,66,193,-22,50,252,50,141,159,531,50,401,398,691,260,652,498,705,449,705,664,616,607,705,734,693,749,705,746,705,760,695,760,705],[68,"MLLQQLLQQQQQLLLQQQQQLQQQLQQQMLQQLLLQLQQQQQQLQLLLLQ",159,78,159,78,293,615,297,634,297,631,281,649,297,646,280,649,280,649,275,650,278,650,232,652,251,652,204,660,206,652,203,664,203,662,220,683,203,681,220,683,233,683,569,683,763,582,699,683,804,430,804,518,703,159,804,285,477,10,607,42,399,0,438,0,68,0,41,8,43,0,40,12,40,9,56,31,40,29,68,31,146,45,133,31,158,73,152,52,159,78,158,74,375,614,238,65,233,42,233,47,242,32,233,34,242,32,242,32,246,32,268,31,252,31,381,31,595,124,505,31,612,144,604,134,713,416,692,248,717,467,717,447,612,639,717,601,536,652,578,652,429,652,385,642,393,652,385,642,385,641,384,641,384,640,375,614,380,634],[69,"MLLQLLQLQQQLQQQLQQLLQQLLQLQLQQLLQQQLQLLQLLQLLQQQQLQQQQQQLLQQLLLQLQQQQQQ",708,233,708,233,616,17,602,1,610,3,602,1,601,1,585,0,597,0,66,0,39,8,41,0,38,12,38,9,54,31,38,29,66,31,144,45,131,31,156,73,150,52,157,78,156,74,289,607,294,631,294,625,248,649,294,648,247,649,229,649,201,660,203,649,217,680,201,678,231,680,736,680,762,673,760,680,763,673,763,653,765,667,743,480,729,455,736,457,717,467,717,455,718,484,718,485,722,538,722,512,683,630,722,608,570,649,650,649,429,649,385,638,392,649,384,638,384,637,379,625,381,633,379,624,378,623,375,610,377,619,315,369,409,369,510,399,485,369,540,468,526,418,554,486,544,485,566,475,566,486,509,241,494,221,504,222,481,232,481,221,484,243,481,236,491,292,491,273,476,327,491,319,406,338,457,338,307,338,239,65,234,42,234,47,243,32,234,34,243,32,243,32,247,32,269,31,253,31,415,31,595,87,537,31,678,222,633,123,688,246,682,233,701,258,692,258,713,247,713,258,708,233,713,246],[70,"MLQQQQQLQQLLLLQQLQQQLQQLLQQLLQLQLQQQQQLQLQLLQLLQLLQLQQQQLQQQQQLQL",303,325,241,76,237,53,237,61,250,36,237,39,269,33,257,34,321,31,294,31,349,30,346,31,354,23,355,19,355,21,334,0,355,0,186,3,185,3,54,0,53,0,38,12,38,0,54,31,38,29,66,31,144,45,131,31,156,73,150,52,157,78,156,74,289,607,294,631,294,625,248,649,294,648,247,649,229,649,201,660,203,649,217,680,201,678,231,680,721,680,747,673,745,680,748,673,748,653,750,667,728,480,714,455,721,457,702,467,702,455,704,485,702,472,707,539,707,512,673,628,707,606,672,629,561,649,640,649,429,649,385,638,392,649,384,638,384,637,379,625,381,633,379,624,378,623,375,610,377,619,311,356,402,356,500,383,475,356,501,384,531,452,518,403,546,473,536,471,558,462,557,473,555,446,558,457,500,229,485,208,490,209,473,220,473,208,476,231,473,224,483,280,483,261,461,318,483,309,461,318,400,325,442,325,303,325],[71,"MLQLLQLLQLQQQQQQQQQQQQQQQQLLLLQQQQQQLQQQQQLQQQQQQQLQQ",760,695,697,440,687,421,692,422,686,420,679,420,664,430,664,420,667,479,667,481,589,652,667,605,588,653,506,674,553,674,303,593,399,674,256,545,276,571,143,255,160,427,141,219,141,234,245,31,141,82,342,9,289,9,483,52,427,9,535,130,523,82,556,221,556,208,541,238,556,234,525,240,536,239,472,242,502,242,443,248,445,242,442,253,442,249,463,273,442,273,602,270,603,270,707,273,708,273,721,262,721,273,705,242,721,242,650,232,659,241,636,194,644,225,626,155,636,196,623,143,624,148,604,66,587,5,590,8,580,1,587,1,546,39,569,1,535,63,539,52,458,6,501,25,448,2,323,-22,390,-22,111,72,188,-22,50,252,50,146,159,531,50,401,398,691,260,652,498,705,449,705,664,616,607,705,734,693,749,705,746,705,760,695,760,705],[72,"MLLQLLQQLLLLLLQQLLLQLQLLLLQLLLQQLLLLLLQQLQQQLQQLLQQQQLLLLQQLLLLLQLLQLLLQQQQQQLLLLQQLQQQ",763,606,628,66,625,49,672,31,625,32,673,31,690,31,718,20,716,31,698,0,718,0,634,2,633,2,571,3,569,3,443,0,442,0,428,11,428,0,442,31,428,29,442,31,442,31,452,31,529,41,515,31,530,42,543,64,538,49,612,340,307,340,239,66,236,49,282,31,236,32,282,31,282,31,301,31,329,20,327,31,309,0,329,0,245,2,244,2,182,3,180,3,54,0,53,0,39,11,39,0,54,31,39,29,66,31,144,45,131,31,156,73,150,52,157,78,156,74,291,615,295,634,295,631,279,649,295,646,278,649,277,649,268,650,274,649,230,652,251,652,202,663,204,652,221,683,202,683,349,680,350,680,477,683,478,683,492,672,492,683,478,653,492,655,477,653,477,653,477,653,476,652,458,652,385,635,397,652,384,635,384,634,374,606,379,627,315,371,620,371,680,615,684,634,684,632,668,649,684,646,657,650,665,649,619,652,640,652,591,663,593,652,610,683,591,683,738,680,739,680,866,683,867,683,881,672,881,683,867,653,881,655,866,653,847,652,861,652,774,636,786,652,763,606,769,629],[73,"MLQQLLQQQQQLLLLQQQQQLQQLLQQLLLLQQQQQ",374,606,240,73,236,50,236,59,250,34,236,37,251,34,252,34,261,33,256,33,304,31,281,31,333,24,331,31,334,19,334,22,314,0,334,0,181,3,180,3,50,0,49,0,34,11,34,0,48,30,34,28,66,31,53,31,146,48,133,31,157,78,151,55,292,617,294,633,294,626,252,652,294,651,251,652,225,652,197,663,199,652,217,683,197,683,349,680,350,680,481,683,482,683,497,671,497,683,483,653,497,654,465,652,478,652,385,636,398,652,374,606,380,629],[74,"MLQQQQQQQLQQQQQQQQLQQQQQQQLLLLQQQQ",541,610,424,143,318,10,403,59,203,-22,262,-22,87,32,122,-22,71,87,71,57,122,165,71,151,138,167,131,167,179,142,169,167,179,141,182,125,182,134,152,71,182,91,117,61,136,61,105,62,108,61,189,1,122,7,200,0,195,0,299,57,253,0,344,150,331,96,459,609,463,630,463,625,447,647,463,644,432,650,442,649,374,652,407,652,341,658,343,652,340,663,340,660,361,683,340,683,507,680,508,680,618,683,619,683,633,671,633,683,606,652,623,653,550,637,559,652,541,610,546,630],[75,"MLLQLLLQQQLLLLQQQQLLQQQLLLQQLLLLLLQQLQQQLQQLLQQQQQLLLLQQLQQQLLQQLLQQLLLLQQQQLQL",509,404,509,404,651,76,688,35,666,42,689,35,690,35,690,35,720,31,701,31,740,20,740,31,722,0,740,0,625,3,624,3,505,0,502,0,488,11,488,0,510,31,494,30,562,62,562,31,550,97,562,70,434,366,285,250,245,93,256,132,236,49,236,48,282,31,236,32,282,31,282,31,301,31,329,20,327,31,309,0,329,0,245,2,244,2,182,3,180,3,54,0,53,0,38,12,38,0,54,31,38,29,66,31,144,45,131,31,156,73,150,52,157,78,156,74,291,615,295,634,295,631,279,649,295,646,278,649,278,649,273,650,276,650,230,652,249,652,202,660,204,652,201,664,201,662,221,683,201,683,349,680,350,680,477,683,478,683,492,672,492,683,477,653,492,655,477,653,458,652,472,652,385,636,397,652,374,606,380,629,294,285,684,585,720,631,720,615,693,652,720,648,693,652,689,652,677,663,677,654,696,683,677,683,806,680,807,680,877,683,878,683,889,672,889,683,871,652,889,655,753,607,816,646,708,576,732,594,533,441,504,418,504,420,509,404],[76,"MLQQLLLQLQQQLLQQLQLLQLQQLQQQLQQLLQQQQLLLLQQQQQ",374,605,239,65,234,42,234,47,243,32,234,34,243,32,243,32,247,32,269,31,253,31,363,31,575,147,509,31,614,237,592,177,627,257,622,256,628,258,631,258,643,247,642,258,639,233,643,244,560,17,547,1,555,2,547,1,546,1,529,0,542,0,66,0,39,11,41,0,54,31,39,29,66,31,144,45,131,31,156,73,150,52,157,78,156,74,291,615,295,634,295,631,279,649,295,646,278,649,277,649,268,650,274,649,230,652,251,652,202,663,204,652,221,683,202,683,353,680,354,680,501,683,502,683,518,671,518,683,505,653,518,655,480,652,499,652,386,635,401,652,374,605,380,628],[77,"MLQQLLQQLLLLQQLQQQLLLQQLLLQQQQQLLLLQQQQLQQLLQQQQQLLLQLQLLQQLQQQQLLQ",926,606,793,73,788,49,788,55,835,31,788,32,836,31,853,31,881,20,879,31,862,0,881,0,738,3,737,3,614,0,613,0,598,12,598,0,614,31,598,29,626,31,704,45,691,31,716,73,710,52,717,78,716,74,860,651,859,651,455,18,433,0,443,1,418,23,422,0,332,643,331,643,195,98,191,75,191,83,239,32,191,38,259,31,248,31,277,20,277,31,259,0,277,0,159,3,156,3,57,0,56,0,42,12,42,0,60,31,42,31,160,81,139,34,168,106,164,91,295,615,299,634,299,631,283,649,299,646,282,649,282,649,277,650,280,650,234,652,253,652,206,660,208,652,205,664,205,662,222,683,205,681,222,683,235,683,372,683,399,678,395,683,399,677,403,660,401,673,481,94,846,664,866,682,857,681,885,683,870,683,1017,683,1044,672,1042,683,1030,653,1044,655,1012,652,1025,652,937,636,949,652,936,635,936,634,926,606,931,627],[78,"MLQLLQQLLLQQQQQLLLLQQQQLQQQLLQQLLQQQQLLLLQQQLQ",756,578,616,21,606,1,611,2,605,0,600,0,584,12,590,0,581,19,583,15,332,608,323,626,191,98,187,75,187,83,230,33,187,41,253,31,240,31,273,20,273,31,255,0,273,0,155,3,152,3,53,0,52,0,39,11,39,0,56,31,39,31,156,81,135,34,164,106,160,91,298,643,230,652,298,652,202,663,204,652,217,683,202,681,231,683,365,683,391,676,386,683,397,664,393,673,618,142,730,587,733,608,733,596,665,652,733,651,647,663,647,652,665,683,647,683,766,680,767,680,867,683,868,683,881,672,881,683,864,652,881,652,764,603,786,649,764,603,756,578,760,593],[79,"MLQQQQQQQQQQMLQQQQQQQQQQQQQ",740,436,740,436,630,149,740,281,398,-9,531,29,305,-22,351,-22,108,66,180,-22,49,245,49,138,156,529,49,395,388,690,255,650,485,705,437,705,684,613,612,705,740,436,740,541,311,4,311,4,492,88,405,4,525,124,510,105,646,415,623,246,651,475,651,448,559,661,651,612,557,662,558,661,479,680,521,680,297,599,385,680,233,524,261,567,144,249,157,409,142,217,142,231,219,33,142,89,311,4,259,4],[80,"MLLLQLLLQQLLLLLLQQLQQQLQQLLQQQQQLLLQQQQLMLLQQLQQLQLLLLQ",303,316,303,316,241,66,238,49,284,31,238,32,284,31,284,31,303,31,331,20,329,31,311,0,331,0,247,2,246,2,184,3,182,3,56,0,55,0,40,12,40,0,56,31,40,29,68,31,146,45,133,31,158,73,152,52,159,78,158,74,293,615,297,634,297,631,281,649,297,646,280,649,280,649,275,650,278,650,232,652,251,652,204,660,206,652,203,664,203,662,220,683,203,681,220,683,233,683,557,683,730,609,678,683,754,532,754,574,671,385,754,451,473,316,583,316,303,316,375,614,307,342,448,342,602,395,543,342,658,522,643,433,658,523,661,556,661,542,525,652,661,652,429,652,385,642,393,652,385,642,385,641,384,641,384,640,375,614,380,634],[81,"MLQQQQQQQQQQQQQQQQQQQQMLLQQQQQQQLLQQQQQQQMLQQQLQQQQ",438,6,438,6,475,-89,448,-73,509,-97,488,-97,596,-54,558,-97,626,-1,616,-32,638,10,630,10,649,0,649,10,625,-72,649,-19,482,-194,569,-194,399,-84,399,-194,403,-7,399,-69,305,-22,350,-22,108,66,180,-22,49,245,49,138,156,529,49,395,388,690,255,650,485,705,437,705,684,613,612,705,740,436,740,541,630,149,740,282,438,6,546,47,249,14,243,37,243,46,287,128,243,95,345,148,314,148,432,49,416,148,433,40,432,46,624,305,566,114,652,468,652,394,572,652,652,598,571,653,571,653,479,680,531,680,295,596,384,680,239,532,265,568,141,266,161,420,137,213,137,236,223,27,137,80,249,14,235,20,311,3,311,3,395,21,352,3,406,41,405,34,360,125,406,117,359,125,345,126,353,126,278,88,304,126,265,46,265,67,311,3,265,3],[82,"MLLQQLQQLQQQLQMLQQQQQLQQQQQQQQQQQQQLQLLLQLLLQQLLLLQQLQQQLQQLLQQQQLLQQQQ",375,614,310,353,422,353,591,411,533,353,645,533,635,455,645,534,646,553,646,545,520,651,646,642,518,651,464,652,499,652,403,651,412,652,379,629,385,648,379,629,375,614,378,624,519,340,519,340,612,235,605,308,613,222,613,229,609,175,613,203,599,61,599,95,625,2,599,9,626,2,639,0,632,0,712,52,682,0,730,91,723,69,743,105,734,105,755,93,755,105,731,37,755,73,687,-8,712,8,635,-22,663,-22,519,27,552,-22,502,86,502,51,518,171,502,107,532,240,532,225,476,322,532,302,476,323,423,331,453,331,304,331,238,66,235,49,281,31,235,32,281,31,281,31,300,31,328,20,326,31,308,0,328,0,182,3,181,3,56,0,55,0,41,11,41,0,56,31,41,29,68,31,146,45,133,31,158,73,152,52,159,78,158,74,293,615,297,634,297,631,281,649,297,646,280,649,279,649,270,650,276,649,232,652,253,652,204,663,206,652,219,683,204,681,233,683,518,683,704,617,643,683,739,533,739,581,632,384,739,446,519,340,580,353],[83,"MLLQQLLQQQQQQQQQQQQQLQQLLQQQLQQQQQQLLQQQQQLQQ",645,695,645,695,591,476,576,456,582,457,564,466,564,456,568,520,568,522,452,675,568,660,424,677,439,677,291,614,346,677,249,511,249,566,298,425,249,451,310,420,304,422,377,402,315,419,487,366,469,378,504,352,495,361,553,235,553,306,481,64,553,143,299,-22,399,-19,130,50,183,-22,81,-7,63,-22,68,-22,52,-12,52,-22,109,213,109,215,112,223,111,222,122,227,116,227,134,216,134,227,132,209,126,155,126,173,241,16,126,42,301,9,269,9,436,77,380,9,481,193,481,130,409,294,481,271,389,299,282,327,190,407,216,346,178,469,178,436,254,633,178,560,425,705,330,705,568,633,527,705,616,690,634,705,629,705,645,695,645,705],[84,"MLQQLQQQQQLLLLLLLLQQQQQQLLLQLQQQLQQLLLQQQQQLQQLQQLQQQQQQQQLQ",427,607,294,76,290,55,290,61,306,36,290,40,307,36,327,33,314,34,391,31,353,31,424,25,422,31,425,20,425,23,403,0,421,1,317,2,316,2,235,3,233,3,150,2,148,2,67,0,66,0,49,12,49,0,60,30,49,27,91,31,67,31,197,48,180,31,207,66,203,54,208,71,207,68,208,73,209,73,209,74,210,79,209,75,344,613,348,634,348,625,339,645,348,643,320,646,333,646,281,646,140,623,178,646,103,586,119,611,102,585,102,584,101,584,53,473,80,551,41,453,46,454,36,452,39,452,24,463,24,452,30,481,24,469,90,657,104,676,96,674,122,677,109,677,677,677,704,666,702,677,702,649,704,657,675,475,660,452,672,454,648,465,648,452,651,484,648,472,659,564,659,536,618,637,659,622,513,646,592,646,450,644,459,646,431,622,437,641,431,621,427,607,429,616],[85,"MLQQQQQLLQQLLQQQQLLLLQQLLLLLQQLQQQQQLQQQQLLLLQQQQ",635,578,546,223,428,41,519,114,263,-22,349,-22,108,47,164,-22,67,170,67,97,74,228,67,200,135,475,157,563,174,634,174,628,158,649,174,646,157,649,156,649,147,650,153,649,109,652,130,652,81,663,83,652,100,683,81,683,228,680,229,680,356,683,357,683,371,672,371,683,357,653,371,655,356,653,356,653,356,653,355,652,337,652,264,636,276,652,253,606,259,629,156,217,145,139,145,173,213,20,145,50,267,9,238,9,431,82,355,9,516,230,494,143,606,587,609,608,609,596,541,652,609,651,523,663,523,652,541,683,523,683,644,680,645,680,744,683,747,683,760,672,760,683,743,652,760,652,643,604,664,649,635,578,639,593],[86,"MLQQQLQQQQLLLLLLQQQLLLQQQQLLLLQQQQQ",628,569,268,-4,240,-22,252,-21,222,-10,226,-22,220,1,221,-6,141,618,127,646,138,641,81,652,116,652,56,664,58,652,75,683,56,683,128,681,129,681,182,680,184,680,307,683,308,683,322,672,322,683,297,652,314,653,228,622,233,652,296,93,603,581,616,609,618,619,618,615,572,652,618,649,556,664,556,652,575,683,556,683,673,680,674,680,754,683,756,683,769,671,769,683,756,652,769,653,674,624,704,649,652,602,663,615,628,569,640,588],[87,"MLQQQLLQLLQQLQLLQQQLLLLQQQLLLQLQQQLLLLQQLQLLLQQQQLLLLQQLQLLQ",917,567,589,-3,565,-22,578,-22,551,-10,553,-22,549,4,550,-5,512,509,218,-1,199,-21,207,-20,198,-22,194,-22,179,-7,181,-22,178,4,178,-3,133,615,121,647,131,641,120,647,119,647,80,652,109,652,55,664,57,652,73,683,55,683,177,680,178,680,299,683,301,683,315,672,315,683,294,652,311,653,218,616,219,651,256,109,509,550,503,627,483,650,501,646,483,650,450,652,472,652,426,663,428,652,445,683,426,683,549,680,550,680,666,683,672,683,687,672,687,683,672,652,687,654,660,652,590,617,592,651,590,605,627,109,897,580,910,613,910,603,851,652,910,649,836,664,836,652,855,683,836,683,958,680,959,680,1034,683,1036,683,1048,672,1046,683,1033,652,1048,654,1029,652,934,595,969,647,933,594,933,593,917,567,926,583],[88,"MLQQQQLLLLQQQQQQQQLLLLLLQQQLLLLQQQQQLLLLQQQQLLLLQQQQLLLQLLLQQQLLLLQQQLL",485,411,647,585,666,621,666,606,626,652,666,648,614,663,614,654,633,683,614,683,743,680,744,680,837,683,838,683,851,672,851,683,837,653,851,655,829,652,835,652,702,601,759,649,552,442,689,590,497,384,519,406,626,75,503,368,650,38,639,44,651,38,651,38,651,38,651,38,652,38,652,37,712,31,665,32,730,19,730,31,711,0,730,0,601,3,600,3,475,0,474,0,459,12,459,0,474,30,459,28,479,31,476,31,536,56,524,36,537,60,537,58,532,74,431,313,341,215,239,107,212,62,212,78,252,31,212,35,264,20,264,31,246,0,264,0,135,3,134,3,41,0,40,0,27,11,27,0,41,30,27,28,49,31,43,31,196,103,134,36,209,114,420,341,302,620,278,647,293,641,277,647,277,647,277,647,227,652,262,652,204,663,205,652,222,683,204,683,333,680,334,680,459,683,460,683,475,671,475,683,455,652,475,654,396,623,409,648,401,610,485,411],[89,"MLLQLQQQQQQLLLLQQQQLLQLQLQQQQLLLLQQQQLLQQQQLLLLQQQQLL",597,569,597,569,349,284,335,253,341,275,300,112,286,49,286,53,300,35,286,37,313,33,304,34,351,31,330,31,379,20,377,31,360,0,379,0,233,3,232,3,107,0,106,0,92,11,92,0,105,30,92,29,119,31,109,31,194,42,182,32,196,44,197,45,213,90,204,53,258,272,254,289,258,277,131,618,110,646,123,641,58,652,96,652,35,663,36,652,54,683,35,683,165,680,166,680,291,683,292,683,307,672,307,683,283,652,299,653,224,628,224,652,230,611,224,625,340,314,572,581,599,629,599,615,563,652,599,651,548,664,548,652,567,683,548,683,662,680,667,680,747,683,749,683,762,671,762,683,748,653,762,655,742,652,747,652,625,597,677,647,611,583,597,569],[90,"MLLQQQQLLQLLQLQLLLLQLLLLQQQQLQQLQQ",720,659,161,34,332,34,527,104,467,34,594,242,563,147,611,267,602,265,624,256,624,267,620,241,549,20,536,1,544,3,536,1,535,1,518,0,531,0,83,0,58,9,60,0,62,27,62,27,621,652,458,652,264,576,322,652,263,575,263,575,263,575,262,574,212,468,234,537,199,458,206,459,187,469,187,458,190,483,187,476,245,663,258,682,250,680,276,683,262,683,698,683,723,674,721,683,720,659,723,671],[91,"MLQQQQQQQLLQLQQLLMLQQQQQQ",80,722,80,418,196,460,124,460,311,399,271,460,333,321,333,364,237,109,333,212,94,-8,181,49,68,-22,72,-22,55,-8,56,-22,55,6,55,722,62,749,55,747,63,749,68,750,65,750,80,733,79,750,80,732,80,722,80,343,80,16,225,202,180,99,252,321,252,263,215,417,252,393,188,424,203,424,113,406,144,424,80,343,81,378],[92,"MLQLLLLLQLLQQLQLQQLLQQMLLLL",309,484,309,-188,302,-216,309,-212,302,-216,301,-216,300,-216,299,-217,295,-217,284,-189,284,-208,284,-6,106,-76,90,-80,96,-80,79,-53,79,-71,79,699,87,727,79,724,88,727,93,728,90,728,104,700,104,719,104,437,282,507,298,511,292,511,309,484,309,502,104,6,284,76,284,425,104,355,104,6],[93,"MLLLQQQLQQLQLQQLQQLQLQQLQQQLLLLLLLQLLLQLQQLQLQQLQQLQLQQLQLLLQLLLLMLLLL",265,-19,265,-19,123,-63,123,-188,115,-215,123,-212,109,-216,113,-216,98,-189,98,-207,98,-71,66,-80,76,-80,55,-53,55,-71,55,-28,62,-1,55,-5,63,-1,68,1,64,0,98,10,74,4,98,360,66,351,76,351,55,378,55,360,55,403,62,430,55,426,63,430,68,432,64,431,98,441,74,435,98,635,106,662,98,659,112,663,108,663,123,647,122,663,123,647,123,647,123,646,123,636,123,450,265,494,265,688,273,715,265,712,274,715,274,716,279,716,290,689,290,707,290,502,322,511,312,511,333,484,333,502,333,459,326,432,333,436,325,432,320,430,324,431,290,421,314,427,290,71,322,80,312,80,333,53,333,71,333,28,326,1,333,5,325,1,320,-1,324,0,290,-10,314,-4,290,-135,282,-162,290,-159,281,-162,281,-163,276,-163,265,-147,266,-163,265,-147,265,-146,265,-136,265,-19,265,412,123,368,123,19,265,63,265,412],[94,"MQQQQQQQQQQQQQQQ",944,358,908,308,944,348,637,149,800,188,499,133,570,133,128,272,283,133,55,358,73,320,68,371,55,369,79,363,74,371,194,257,133,295,259,223,224,238,500,178,369,178,854,292,717,178,911,351,886,319,925,368,923,366,931,371,928,371,944,358,942,371],[95,"MLQQQQQQQQQQQQQQ",944,143,944,143,931,130,944,132,919,138,927,130,753,281,853,233,499,336,638,336,172,235,306,336,88,150,123,198,74,133,76,135,68,130,71,130,55,143,57,130,92,196,55,153,355,362,197,319,500,381,425,381,868,236,714,381,944,143,925,183],[96,"MLLQQQQQQQQQQQQQLQQQQQQQMQQQLLQLQ",16,99,16,99,93,172,172,517,93,338,283,682,223,634,339,705,312,705,398,627,398,705,226,277,398,473,175,222,201,248,153,197,159,206,148,140,148,189,209,10,148,10,339,88,260,10,352,97,349,97,364,85,362,97,310,31,364,73,310,31,303,26,306,28,207,-12,250,-12,95,141,114,-12,59,107,75,121,23,76,28,76,11,89,15,76,16,99,11,92,158,239,374,631,374,464,340,683,374,683,279,626,310,683,278,625,260,589,159,244,204,474,159,243,158,239,158,240],[97,"MQQQQLQQQQQQQQQQQQQQQQQQQMLLQQQQQQQQQQQLQ",373,378,404,420,378,412,415,422,409,422,444,395,441,422,437,361,444,389,401,221,379,131,386,158,366,57,366,79,396,11,366,11,460,91,434,11,472,135,465,108,486,153,480,152,498,143,498,153,480,73,498,128,468,44,474,56,394,-11,440,-11,313,37,338,-11,303,64,306,49,173,-11,240,-11,62,57,98,-11,40,149,40,97,115,349,40,257,267,441,185,433,281,442,274,442,373,378,342,442,308,119,308,119,358,315,361,332,361,330,343,383,361,353,282,420,321,420,183,352,230,420,166,324,174,339,117,159,137,266,111,105,111,125,149,17,111,37,175,11,160,11,288,82,231,11,307,115,302,98,307,116,308,119,308,118],[98,"MLQQQQQQQQQLQQLQQQLQMLQQQQQQQQLQQQ",239,683,165,382,282,442,223,442,394,373,357,442,415,282,415,333,341,84,415,176,189,-10,272,-1,174,-11,181,-11,67,56,102,-11,47,146,47,94,63,247,47,180,145,573,159,635,159,632,145,649,159,646,145,649,109,652,133,652,85,664,87,652,104,684,85,681,226,694,239,683,239,694,145,305,123,213,107,112,107,150,159,13,107,26,174,11,166,11,273,81,227,11,292,114,283,96,337,268,319,171,343,326,343,303,294,418,343,406,293,419,280,420,287,420,160,340,220,420,145,305,152,330],[99,"MLQQQQQQQQQQQQQQQQQQQQQQQQQQ",396,380,396,380,310,420,368,416,192,354,245,420,169,320,179,338,117,148,129,247,115,120,115,132,171,17,115,38,205,11,185,11,367,71,295,11,405,110,388,88,418,120,412,120,430,107,427,120,396,64,430,96,203,-11,313,-11,65,65,108,-11,41,158,41,106,119,347,41,260,291,441,196,433,309,442,300,442,416,395,386,442,427,356,427,377,392,296,427,312,371,292,382,292,335,318,341,292,334,327,334,322,352,366,334,349,396,380,366,380],[100,"MLQQQQQQQQQQQQQQQQQQLLQQQQQQMLLQQQQQQQQQQQLQ",516,683,372,105,366,57,366,80,396,11,366,11,460,91,434,11,472,135,465,108,486,153,480,152,498,143,498,153,480,73,498,128,468,44,474,56,394,-11,440,-11,313,37,338,-11,303,64,306,49,173,-11,240,-11,62,57,98,-11,40,149,40,97,115,349,40,257,267,441,185,433,281,442,274,442,373,378,342,442,433,615,436,635,422,649,436,646,386,652,410,652,362,664,364,652,376,683,362,681,503,694,470,694,516,683,516,694,308,119,308,119,358,315,361,332,361,330,343,383,361,353,282,420,321,420,183,352,230,420,166,324,174,339,117,159,137,266,111,105,111,125,149,17,111,37,175,11,160,11,288,82,231,11,307,115,302,98,307,116,308,119,308,118],[101,"MLQQQQQQQQQQQQQQQQLQQMLQQLQQQ",187,231,134,231,118,127,118,166,164,21,118,48,205,11,181,11,367,71,295,11,405,110,388,88,418,120,412,120,430,107,427,120,396,64,430,96,203,-11,313,-11,71,66,113,-11,46,170,46,111,148,382,46,301,308,442,223,442,406,392,380,442,415,357,415,376,370,271,415,305,369,270,340,254,356,261,187,231,285,231,140,253,181,253,382,357,382,253,343,414,382,397,343,414,308,420,329,419,205,374,252,420,140,253,160,330],[102,"MLLQQQQQQQQQQQQQQQLLLQLLQLLLQQQQLQQQQQQQQQQLLQQLLL",367,400,367,400,307,83,271,-59,298,21,251,-108,261,-88,164,-200,216,-182,138,-205,151,-205,64,-171,88,-205,53,-136,53,-156,87,-81,53,-96,108,-76,97,-76,144,-101,137,-76,145,-111,145,-106,115,-159,145,-145,90,-165,104,-164,138,-183,109,-183,207,-85,182,-183,219,-25,212,-62,225,5,300,400,234,400,207,408,209,400,206,408,206,412,223,431,206,429,223,431,236,431,305,431,338,588,329,556,444,703,368,688,465,705,455,705,541,671,517,705,541,671,552,636,552,656,518,581,552,596,497,576,508,576,461,601,468,576,460,611,460,606,488,657,460,642,514,665,499,664,465,683,495,683,418,649,434,683,394,545,411,635,373,431,456,431,483,420,481,431,467,400,483,402,466,400,453,400,367,400],[103,"MLLQQQQQQQQQQQQLLQQQQQQLQLQQLMLLQQLQQQQQQQQQQ",471,377,471,377,360,-67,282,-168,345,-127,148,-205,224,-205,16,-155,25,-205,15,-144,15,-150,52,-89,15,-103,69,-86,61,-86,106,-113,100,-86,107,-121,107,-117,77,-169,107,-153,66,-173,72,-171,146,-183,97,-183,290,-75,244,-183,323,57,322,58,221,1,277,8,206,0,213,0,98,61,136,0,73,158,73,102,149,354,73,265,300,442,219,436,311,442,398,391,365,442,404,379,445,422,413,417,474,395,471,422,471,377,341,128,341,128,389,319,392,334,392,331,375,382,392,354,375,382,345,412,363,402,312,420,330,420,213,353,260,420,200,331,206,342,149,164,168,271,144,114,144,133,182,28,144,48,209,22,193,22,290,58,248,22,341,128,334,96],[104,"MLQQLQQQQQLQLLQQQQQQQQQQLQQLLQQQQQLLQLQQQLQ",287,683,209,365,357,442,271,442,467,373,446,442,467,372,472,335,472,355,411,115,472,279,393,44,393,71,417,11,393,11,515,121,479,11,519,135,529,152,524,151,529,153,534,153,546,143,546,153,525,80,546,126,415,-11,482,-11,342,32,364,-11,333,71,333,50,346,126,333,89,408,350,408,284,354,420,408,420,258,385,306,420,193,299,221,356,190,293,179,248,186,269,162,181,174,225,140,91,121,15,90,-10,114,-6,84,-11,87,-11,56,10,60,-11,55,17,55,14,59,39,55,25,204,615,207,635,193,649,207,646,193,649,157,652,181,652,133,664,135,652,152,684,133,681,274,694,287,683,287,694],[105,"MQQQQQQQLQMLQQQLQLLQQQQQQQQQQLQQQQQQQQQ",284,625,253,578,284,594,231,572,242,572,194,599,201,572,193,608,193,604,221,653,193,636,247,661,234,661,283,634,277,661,283,633,284,625,284,629,208,249,169,144,140,44,141,63,164,11,140,11,262,123,227,11,266,135,276,152,271,151,276,153,281,153,293,143,293,153,271,79,293,125,162,-11,228,-11,88,33,109,-11,80,71,80,51,103,151,80,91,172,336,173,339,183,388,183,364,158,420,183,420,68,329,103,420,68,328,57,296,62,313,41,278,46,279,29,288,29,278,51,351,29,306,161,442,94,442,235,397,214,442,243,360,243,380,230,307,243,340,208,249,213,261],[106,"MQQQLQQQQQMLLQQQQQQQQQQQLQQQQQQQQQQQQQ",397,625,369,580,397,597,343,572,356,572,307,599,313,572,307,600,306,608,306,604,337,655,306,639,359,661,348,661,396,634,389,661,397,625,397,629,196,-50,196,-50,290,323,297,374,297,353,265,420,297,420,155,332,204,420,139,298,146,316,121,278,127,279,109,288,109,278,135,345,109,301,268,442,193,442,349,397,324,442,360,350,360,376,355,313,360,333,263,-53,159,-183,241,-140,75,-205,117,-205,-7,-167,12,-205,-13,-143,-13,-156,21,-90,-13,-105,41,-86,31,-86,78,-113,72,-86,79,-121,79,-117,51,-167,79,-151,34,-174,43,-172,73,-183,52,-183,172,-111,132,-183,196,-50,188,-83],[107,"MLQQQQQQQQQLLQLQQQQLQQQQQQQQQQQQQQQQQQQQQQQLLQLQQQLQ",287,683,183,261,294,354,226,278,440,442,373,442,504,402,488,442,508,379,508,391,474,322,508,338,453,318,463,318,416,345,422,318,415,353,415,349,440,397,415,381,441,398,441,398,472,407,454,406,468,411,447,419,460,417,438,420,445,420,309,339,385,420,301,330,305,335,295,324,209,250,243,270,357,145,357,231,353,114,357,131,345,58,345,82,377,11,345,11,451,94,423,11,464,135,458,111,478,153,472,152,490,143,490,153,471,78,490,127,454,42,463,58,375,-11,422,-11,295,37,320,-11,283,88,283,60,287,123,283,99,290,144,290,133,200,225,290,207,174,229,187,228,118,10,124,21,84,-11,108,-9,56,10,60,-11,55,17,55,14,59,39,55,25,204,615,207,635,193,649,207,646,193,649,157,652,181,652,133,664,135,652,152,684,133,681,274,694,287,683,287,694],[108,"MLQQQQQQQQQQQQLLQQQQLQ",258,683,114,105,108,57,108,82,138,11,108,11,203,97,177,11,214,135,208,112,228,153,222,152,240,143,240,153,222,74,240,128,210,45,216,57,135,-11,184,-11,57,31,83,-11,44,81,44,53,49,115,44,97,175,615,178,635,164,649,178,646,129,652,152,652,104,663,106,652,123,684,104,681,245,694,258,683,258,694],[109,"MLLQQQQQQQQQQQQQQQQQLQQQQQLQLLQQQQQQQQQQQQLLQQLLLQQQQLQLQQQQ",88,59,88,59,146,290,162,374,162,354,131,420,162,420,64,325,90,420,58,301,61,314,41,278,47,279,29,288,29,278,48,356,29,304,60,385,54,373,120,441,84,434,134,442,127,442,214,397,188,442,226,355,224,378,382,442,290,442,464,416,433,442,496,345,492,392,659,442,564,442,769,373,748,442,769,372,774,335,774,355,713,115,774,282,695,44,695,71,719,11,695,11,817,121,781,11,821,135,831,152,826,151,831,153,836,153,848,143,848,153,827,80,848,126,717,-11,784,-11,644,32,666,-11,635,71,635,50,648,126,635,91,710,350,710,290,656,420,710,420,510,325,568,420,491,287,494,300,431,46,488,274,406,-6,420,3,405,-7,404,-7,386,-11,397,-11,357,16,361,-6,370,75,390,151,418,267,433,350,433,323,379,420,433,420,228,320,289,420,216,298,221,309,203,248,186,181,198,225,164,91,145,17,147,22,108,-11,136,-9,79,16,83,-6,88,59,79,14],[110,"MLLQQQQQQQLQLLLQQQQQQQQQQQQLLQQQQQQQQQQLQLQQQQ",88,59,88,59,146,290,162,374,162,354,131,420,162,420,64,325,90,420,58,301,61,314,41,278,47,279,29,288,29,278,49,360,29,304,49,361,50,362,49,362,50,363,50,364,59,385,104,435,81,425,134,442,118,442,215,395,190,442,226,355,224,377,382,442,290,442,491,376,468,442,497,335,497,358,436,115,497,284,418,44,418,71,442,11,418,11,544,135,508,11,554,152,549,151,554,153,559,153,571,143,571,153,550,80,571,126,440,-11,507,-11,367,32,389,-11,358,71,358,50,368,117,358,91,433,350,433,292,379,420,433,420,228,320,289,420,216,298,221,309,203,248,186,181,198,225,164,91,145,17,147,22,108,-11,136,-9,79,16,83,-6,88,59,79,14],[111,"MQQQQQQQQQQMLQQQQLLLQQQQQQQQQ",469,273,388,80,469,167,215,-10,311,-4,201,-11,208,-11,69,58,114,-11,41,158,41,101,121,349,41,261,293,441,197,433,309,442,301,442,440,375,395,442,469,273,469,332,202,11,202,11,313,69,261,11,338,103,327,85,394,282,380,175,395,298,395,290,395,299,396,300,396,312,347,411,396,386,308,420,330,420,193,356,247,420,180,338,186,347,173,328,176,333,120,166,137,270,115,120,115,138,173,16,115,37,202,11,187,11],[112,"MLLQQQQQQQQQQQLQQQQQQQQQQQLLQQQLLLLQQQLQQMLLQQQQQQQQQQQQ",45,-122,45,-122,157,323,164,374,164,353,133,420,164,420,66,325,92,420,60,301,63,314,43,278,49,279,31,288,31,278,49,355,31,304,62,385,56,373,122,441,86,434,136,442,129,442,215,398,190,442,215,397,226,367,223,384,357,442,289,442,466,378,428,442,490,282,488,333,414,82,490,174,263,-10,345,-2,249,-11,256,-11,157,53,186,-11,109,-141,120,-79,108,-147,108,-146,121,-161,108,-158,122,-161,122,-161,158,-163,134,-163,182,-174,180,-163,164,-194,182,-194,66,-191,65,-191,-17,-194,-19,-194,-32,-182,-32,-194,-9,-163,-26,-164,36,-150,28,-163,37,-149,41,-138,39,-145,45,-122,42,-133,221,312,221,312,172,116,169,100,169,104,187,48,169,77,215,19,198,29,248,11,230,11,344,75,299,11,367,114,357,93,412,268,394,171,418,326,418,303,370,418,418,405,354,420,362,420,273,382,316,420,221,312,230,346],[113,"MLQQLQQQLLLLQQQQLQQQQQQQQLQQMQQQQQQQQQQQLQ",452,431,314,-125,310,-147,310,-143,323,-161,310,-158,323,-161,358,-163,334,-163,384,-174,382,-163,366,-194,384,-194,264,-191,263,-191,164,-194,163,-194,150,-183,150,-194,173,-163,158,-164,236,-150,225,-162,245,-130,241,-144,290,49,172,-11,230,-11,65,52,102,-11,40,149,40,93,115,348,40,256,267,441,184,433,281,442,274,442,374,372,345,442,428,434,395,408,430,435,442,441,438,441,452,431,452,441,175,11,283,76,228,11,302,103,295,91,356,312,308,111,360,332,360,330,342,383,360,354,281,420,320,420,188,359,232,420,157,304,170,334,115,143,129,234,111,105,111,120,146,19,111,40,147,18,175,11,159,11],[114,"MLLQQQQQQQQQQQQQQQQQQQQQLQLQQQQLLQQQ",88,59,88,59,146,290,162,374,162,354,131,420,162,420,64,325,90,420,58,301,61,314,41,278,47,279,29,288,29,278,47,355,29,304,60,385,54,373,120,441,84,434,134,442,127,442,215,394,190,442,224,370,221,383,225,365,225,368,353,442,283,437,429,403,409,442,436,377,436,391,403,323,436,338,381,318,392,318,344,345,350,318,343,353,343,349,377,402,343,386,378,403,395,408,386,406,375,417,353,420,362,419,273,387,311,420,220,313,242,359,217,305,218,308,185,175,145,17,108,-11,136,-9,79,16,83,-6,88,59,79,14],[115,"MLQQQQLLQQQQQQQQQQQQQQQQQLLQQQQQQQQQQQQ",391,374,391,374,301,420,370,418,195,359,220,420,189,330,189,344,237,277,189,291,237,277,238,276,265,270,245,274,348,242,327,257,365,228,357,236,396,155,396,197,357,56,396,103,195,-11,301,-11,66,41,102,-11,52,86,52,61,90,149,52,135,108,152,99,152,145,117,141,147,118,71,145,86,82,64,102,61,196,11,105,11,331,86,299,11,339,121,339,105,280,187,339,169,280,187,279,187,235,197,264,191,134,277,145,216,132,296,132,286,170,389,132,346,301,442,217,442,410,393,380,442,420,356,420,376,386,302,420,311,374,300,380,300,343,329,346,304,370,369,343,356,391,374,380,374],[116,"MLQQQLQQQQQQQLLQLLQLLLQQQLQQLLL",206,400,132,105,126,57,126,80,157,11,126,11,273,108,223,11,287,139,302,153,293,152,314,143,314,153,288,86,314,130,155,-11,230,-11,73,37,97,-11,63,81,63,57,124,340,63,100,139,400,51,400,24,408,26,400,23,408,23,412,39,431,23,429,53,431,147,431,186,590,226,626,195,625,255,599,252,626,214,431,255,593,302,431,330,420,328,431,314,400,330,402,313,400,300,400,206,400],[117,"MLQQQQQQQQQLQQQQQQQQQQQQQQQQQLQQQQQQQQQQQ",350,56,350,56,231,-11,298,-11,121,48,150,-11,108,109,108,74,161,305,108,163,166,319,163,312,183,387,183,362,158,420,183,420,67,325,102,420,66,324,66,325,66,323,57,296,61,310,41,278,46,279,29,288,29,278,50,351,29,306,161,442,94,442,235,397,214,442,243,360,243,380,226,297,243,340,172,93,172,154,234,11,172,11,340,80,297,11,348,95,346,89,423,396,370,194,462,431,431,431,491,404,487,426,476,337,491,406,459,269,462,286,431,161,411,57,411,74,442,11,411,11,511,111,484,11,517,135,514,121,531,153,525,152,543,143,543,153,525,73,543,128,513,44,519,56,439,-11,486,-11,358,37,382,-11,350,56,353,46],[118,"MQQQQQQLQQQQQQQQQQQQLQLQQQQQQQQ",468,372,438,218,468,317,277,-6,380,24,243,-11,261,-11,122,52,152,-11,109,113,109,78,155,289,109,165,166,318,183,388,183,362,158,420,183,420,69,331,104,420,57,296,62,315,41,278,46,279,29,288,29,278,51,351,29,306,161,442,94,442,235,397,214,442,243,360,243,380,231,310,243,339,173,111,177,166,173,98,237,11,173,18,247,11,387,147,328,11,425,282,422,227,391,364,425,332,375,394,375,380,401,435,375,419,424,442,412,442,464,405,453,442,468,372,468,391],[119,"MLQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQLQQQ",462,339,420,171,409,98,409,132,483,11,417,16,593,99,550,11,644,252,627,167,648,282,648,271,612,367,648,331,597,394,597,380,624,435,597,419,647,442,635,442,686,407,675,442,691,372,691,392,651,183,691,310,625,112,638,142,480,-11,572,-11,355,59,383,-11,251,-11,315,-11,121,56,153,-11,109,115,109,82,162,310,109,166,165,317,164,313,183,387,183,361,158,420,183,420,61,309,97,420,57,296,59,303,41,278,46,279,29,288,29,278,50,351,29,306,161,442,94,442,234,398,213,442,243,360,243,381,226,296,243,342,174,102,174,160,254,11,174,13,346,95,310,11,345,113,345,100,354,179,345,140,411,403,448,431,420,429,477,404,473,426,462,339,477,405],[120,"MLQQQQQQQQQQQQQQQQQQQQQQQQQQQLQQQLQQQQQQQQQQQQQQQQQQ",334,302,300,165,283,77,283,97,320,14,283,25,338,11,328,11,429,61,388,11,471,142,456,93,484,153,474,153,496,143,496,153,465,71,496,118,336,-11,411,-11,237,46,268,-11,228,65,231,55,162,-2,204,17,123,-11,143,-11,39,24,63,-11,29,55,29,37,61,107,29,92,84,113,72,113,120,88,114,113,121,78,121,83,87,28,121,44,74,24,81,25,124,11,95,11,208,82,177,11,219,115,214,97,273,353,273,319,219,420,267,415,124,367,167,420,124,366,123,365,124,365,96,319,108,345,87,295,91,307,85,289,72,278,83,278,60,288,60,278,92,360,60,313,221,442,146,442,329,366,298,442,414,440,361,428,434,442,424,442,517,409,493,442,527,376,527,395,490,321,527,335,473,318,481,318,436,345,442,318,435,353,435,349,464,400,435,383,483,407,473,405,433,420,462,420,337,314,365,420,334,302,335,308],[121,"MLQQQQQQQQQQQQQQQQQQQQQQLQQQQQQQQQQQQLQQQQQ",486,381,390,-1,283,-160,366,-99,156,-205,222,-205,61,-159,89,-205,50,-118,50,-140,91,-55,50,-67,106,-53,99,-53,142,-81,138,-53,143,-88,143,-84,123,-129,143,-111,80,-141,109,-141,156,-183,98,-183,266,-120,218,-183,328,21,305,-68,331,34,329,25,230,-11,286,-11,121,48,150,-11,108,108,108,74,161,305,108,163,166,318,163,311,183,388,183,364,158,420,183,420,68,329,103,420,68,328,57,296,62,313,41,278,46,279,29,288,29,278,50,351,29,306,161,442,94,442,235,397,214,442,243,360,243,380,223,288,243,339,172,92,172,156,234,11,172,11,335,73,292,11,347,96,345,88,392,276,412,356,399,309,426,410,422,399,461,431,439,431,490,404,486,426,486,381,490,395],[122,"MLQQQQQQQQQQQQQQQQQLQQQQQQQQQQLQQQQLQQQQQLQ",133,83,133,83,160,86,142,86,230,69,186,86,289,56,269,56,380,94,342,56,409,140,400,113,423,153,415,153,435,143,435,153,403,69,435,117,278,-11,349,-11,214,26,244,-11,169,63,186,59,156,64,164,64,71,2,112,64,55,-11,64,-11,43,-1,43,-11,89,67,43,11,146,130,115,99,236,214,375,345,335,298,298,360,339,345,235,375,255,375,155,337,177,375,150,328,152,333,137,317,146,317,125,328,125,317,154,388,125,350,246,442,194,442,308,407,279,442,309,406,315,399,311,403,354,368,339,372,366,367,360,367,437,425,400,367,441,431,456,442,447,442,467,432,467,442,425,368,467,420,350,287,395,331,255,200,344,281,252,197,133,83,187,141],[123,"MLQQQLQLLQQQQQQQQQQLQQQQQQQQQ",208,249,169,144,140,44,141,63,164,11,140,11,262,123,227,11,266,135,276,152,271,151,276,153,281,153,293,143,293,153,271,79,293,125,162,-11,228,-11,88,33,109,-11,80,71,80,51,103,151,80,91,172,336,173,339,183,388,183,364,158,420,183,420,68,329,103,420,68,328,57,296,62,313,41,278,46,279,29,288,29,278,51,351,29,306,161,442,94,442,235,397,214,442,243,360,243,380,230,307,243,340,208,249,213,261],[124,"MLLQQQLQQQQQQQQQQLQQQQQQQQQQQ",356,313,356,313,264,-53,168,-181,243,-137,82,-205,126,-205,-6,-170,16,-205,-6,-170,-13,-143,-13,-158,21,-90,-13,-105,41,-86,31,-86,78,-113,72,-86,79,-121,79,-117,49,-169,79,-152,36,-174,42,-172,82,-183,55,-183,182,-96,144,-183,197,-50,191,-75,291,323,298,374,298,353,266,420,298,419,161,341,208,420,139,298,149,321,121,278,126,279,109,288,109,278,135,344,109,301,269,442,193,442,350,397,325,442,361,350,361,376,356,313,361,333],[125,"MLLLQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQLLQMLLQQLLQQQ",169,122,169,122,229,44,230,43,271,-22,266,-3,274,-51,274,-34,224,-174,274,-119,142,-216,186,-216,76,-135,76,-216,112,44,76,-71,124,78,118,63,87,142,93,115,83,185,83,160,144,378,83,288,246,453,194,452,259,443,259,453,245,431,259,433,162,346,199,424,129,213,129,278,152,144,129,168,420,401,261,358,486,410,453,410,602,335,568,410,618,259,618,301,546,74,618,159,389,-11,470,-7,306,37,329,-11,298,74,298,54,326,118,298,118,346,100,344,118,323,75,346,80,375,12,324,21,388,11,382,11,492,79,444,11,509,105,501,91,553,251,540,161,557,291,557,274,503,386,557,373,484,388,494,388,286,296,380,388,281,291,279,289,169,122,216,224,215,-39,215,-39,141,55,101,-135,101,-78,134,-193,101,-189,135,-194,142,-194,207,-148,179,-194,227,-80,227,-115,215,-39,227,-57],[126,"MLQQQLQQQQQQQQQQQQ",537,595,217,595,183,609,186,595,182,615,182,612,217,635,188,635,554,635,530,693,534,661,544,713,530,709,550,714,547,714,570,692,565,714,611,635,583,654,625,615,625,625,608,594,625,604,529,529,563,572,510,516,518,516,491,530,496,516,490,536,490,533,537,595,490,552],[160,""],[161,"MLQQQQQLQQLLLLQQLQQQLQQLLQQLLQLQLQQQQQQLQLLQLLQ",375,610,241,76,237,53,237,61,250,36,237,39,269,33,257,34,321,31,294,31,349,30,346,31,354,23,355,19,355,21,334,0,355,0,186,3,185,3,54,0,53,0,39,11,39,0,54,31,39,29,66,31,144,45,131,31,156,73,150,52,157,78,156,74,290,607,294,631,294,621,250,649,294,648,248,649,227,649,201,660,203,649,217,680,201,678,231,680,693,680,719,673,717,680,720,673,720,653,722,667,700,480,686,455,693,457,674,467,674,455,676,485,674,472,679,542,679,512,651,626,679,605,544,649,621,649,429,649,385,638,392,649,384,638,384,637,379,625,381,633,379,624,378,623,375,610,377,619],[162,"MLQQLQQLQQQMLLL",618,692,785,24,787,10,787,16,761,0,781,0,71,0,49,6,49,0,57,20,49,10,563,697,594,716,577,716,614,707,610,716,618,692,615,704,542,622,130,72,679,72,542,622],[163,"MLQQQQQQQQQQMLQQQQQLLQQQQQQQMLLQQLQQQLLQQLQQQ",740,436,740,436,630,149,740,281,398,-9,531,29,305,-22,351,-22,108,66,180,-22,49,245,49,138,156,529,49,395,388,690,255,650,485,705,437,705,684,613,612,705,740,436,740,541,310,1,310,1,501,88,409,1,545,138,525,111,653,434,638,263,655,469,655,454,579,651,655,594,578,652,577,653,480,683,536,683,292,597,384,683,258,560,274,579,136,253,155,432,134,213,134,230,212,32,134,88,310,1,254,1,547,306,225,306,219,285,206,272,217,272,194,284,194,272,221,393,236,412,225,411,248,400,248,412,243,378,248,393,565,378,571,399,584,412,573,412,596,400,596,412,569,291,554,272,565,273,542,284,542,272,547,306,542,291],[164,"MLQQQQLQQQQLLLLQQQQLLQQQQLLLLQQLLQQ",164,114,498,697,525,716,514,714,542,704,540,716,543,699,543,702,544,690,543,697,589,68,601,36,591,41,641,31,611,31,666,19,664,31,647,0,666,0,542,3,541,3,420,0,418,0,403,12,403,0,426,31,409,30,500,65,497,32,500,79,501,70,463,579,192,104,178,67,178,80,228,31,178,33,242,20,242,31,224,0,242,0,126,3,125,3,49,0,47,0,35,12,35,0,50,30,35,28,51,31,55,31,148,89,113,36,164,114,155,98],[165,"MLQQQQQQLQQQQLLQQLQLMLLQQLQQLQLLLLLQQQQQQQQMLQQLLLQQQLQQLLLQQQ",775,649,755,547,741,525,751,527,728,537,728,525,730,550,728,540,736,594,736,580,729,608,736,607,666,611,712,611,311,611,235,604,240,611,209,543,223,592,194,525,203,526,181,536,181,525,185,551,218,657,230,676,223,674,250,677,235,677,750,677,777,666,775,677,775,649,168,66,168,66,525,66,603,72,594,66,630,133,615,78,638,157,649,163,644,163,662,152,662,163,620,13,607,1,615,2,606,0,601,0,601,0,591,0,81,0,54,8,56,0,53,12,53,9,78,141,53,28,92,163,82,161,105,151,105,163,102,138,105,152,95,70,95,100,168,66,121,66,212,295,243,416,258,436,252,435,270,424,270,436,261,385,598,385,606,415,621,436,615,434,633,424,633,436,630,409,633,421,599,288,584,268,590,269,572,280,572,268,581,319,244,319,236,289,221,268,227,270,209,280,209,268,212,295,209,283],[166,"MLLQLLQQLLLLLLQQLQQQLLLLQLLLQQLLLLLLQQLQQQLLQLLQQLLQQLQQ",762,602,628,66,625,49,672,31,625,32,673,31,690,31,718,20,716,31,698,0,718,0,634,2,633,2,571,3,569,3,443,0,442,0,428,11,428,0,443,31,428,29,455,31,533,45,520,31,545,73,539,52,546,78,545,74,689,649,384,649,239,66,236,49,282,31,236,32,282,31,282,31,301,31,329,20,327,31,309,0,329,0,245,2,244,2,182,3,180,3,54,0,53,0,39,11,39,0,54,31,39,29,66,31,144,45,131,31,156,73,150,52,157,78,156,74,291,614,294,631,248,649,294,648,247,649,229,649,201,660,203,649,217,680,201,678,231,680,853,680,880,669,878,680,865,649,880,651,853,649,775,635,788,649,762,602,769,627],[167,"MLLLQQLQQQLQLLQLQQLLQQLLQLLLLLQQLLQLLLQQLLQQ",447,325,447,325,131,41,403,41,594,76,537,41,693,215,649,111,695,221,709,235,702,234,721,224,721,235,716,208,721,218,644,17,631,1,639,3,631,1,630,1,613,0,626,0,86,0,58,11,60,0,70,26,58,15,378,304,227,647,221,663,221,659,237,683,221,681,251,683,778,683,805,676,803,683,805,675,806,674,806,670,804,657,785,483,771,458,782,460,758,470,758,458,762,517,762,522,717,629,762,603,716,629,716,630,715,630,697,638,707,635,567,652,657,652,324,652,454,356,459,342,459,345,447,325,459,336],[168,"MQQQQQQLLQLLQQQQQQQQQLQQLLLLLLLLQQLQQQLQQQQQQQQQQQQ",339,457,555,699,426,665,602,705,578,705,695,635,673,705,701,593,701,615,676,535,701,535,664,544,664,535,666,564,666,565,626,624,666,607,625,624,624,625,584,632,606,632,401,479,475,632,352,339,372,418,284,69,288,83,282,53,282,57,295,36,282,39,314,33,302,34,366,31,339,31,394,30,391,31,399,23,400,19,400,21,379,0,400,0,303,2,302,2,227,3,225,3,159,2,150,2,76,0,74,0,58,11,58,0,73,31,58,29,85,31,177,38,158,31,202,79,194,45,203,83,202,80,248,262,287,450,285,406,288,483,288,464,180,632,288,632,84,591,122,632,59,549,68,573,40,535,54,535,28,544,28,535,59,617,28,569,200,705,117,705,337,574,313,705,342,508,342,544,339,457,342,480],[169,"MLQQQQQQQQQLQQLLLLLLQQLLQLQQLQQQQLQQQQQQQLLLLLLLLQQLQQQMLQQQQMLQQQQ",437,600,424,548,611,463,551,538,643,376,643,423,554,222,643,293,321,135,457,146,302,53,302,62,315,36,302,39,334,33,322,34,386,31,359,31,414,30,411,31,419,23,420,19,420,21,399,0,420,0,249,3,248,3,177,2,176,2,102,0,100,0,84,11,84,0,98,30,84,28,98,30,99,30,111,31,103,31,121,31,213,46,197,31,230,85,222,54,242,135,60,214,121,144,23,307,23,255,115,463,23,392,346,548,213,538,356,587,365,630,365,632,352,647,365,644,333,650,345,649,281,652,309,652,248,658,250,652,247,663,247,660,268,683,247,683,340,681,341,681,416,680,418,680,490,681,491,681,565,683,567,683,583,671,583,683,569,653,583,655,569,653,546,652,563,652,452,637,468,652,437,600,444,628,248,157,340,526,132,376,183,508,114,284,114,330,155,192,114,223,248,157,190,164,419,526,327,157,537,314,488,178,552,399,552,358,512,490,552,458,419,526,475,520],[170,"MLQLLQQQLQQQQLQQQQQQQLQQLLLLLLQQLLQLQQQQQQQQQQQLQLLLQQQQLQQQQQQQLLLLLLLLQQLQQQ",416,605,304,160,508,403,449,193,508,404,508,404,511,413,509,406,621,553,547,546,638,554,627,554,666,554,693,543,691,554,680,532,693,535,605,457,632,526,589,409,597,437,587,403,335,141,526,181,298,135,317,137,279,53,279,62,292,36,279,39,311,33,299,34,363,31,336,31,391,30,388,31,396,23,397,19,397,21,376,0,397,0,226,3,225,3,154,2,153,2,79,0,77,0,61,11,61,0,75,30,61,28,75,30,76,30,88,31,80,31,98,31,190,45,174,31,206,80,199,54,208,87,207,83,219,136,210,93,57,276,79,153,53,320,53,297,66,415,53,353,75,476,75,450,40,532,75,529,27,543,27,532,55,554,36,554,83,554,145,522,131,554,145,521,146,520,146,520,153,476,153,502,143,405,153,453,128,301,128,349,226,159,128,178,338,609,342,630,342,625,329,647,342,644,310,650,322,649,258,652,286,652,225,658,227,652,224,663,224,660,245,683,224,683,317,681,318,681,393,680,395,680,467,681,468,681,542,683,544,683,560,671,560,683,547,653,560,655,546,653,522,652,540,652,428,635,443,652,416,605,422,628],[172,"MLLQLQQQQQQQLQLQQQQQQQQQQQQQQQLQQLQQQQQQLQLQQQQQQQQQ",504,62,504,62,582,62,648,75,638,62,648,76,651,80,649,77,682,137,676,119,692,155,691,154,701,159,696,159,713,148,713,159,650,16,713,137,635,1,643,2,634,1,619,0,630,0,490,0,463,8,465,0,462,12,462,9,496,105,462,33,571,233,516,146,675,429,653,364,692,525,692,480,605,669,692,632,534,683,572,683,366,618,444,683,330,582,347,601,255,357,255,493,266,233,255,309,276,109,276,158,264,7,276,36,237,0,253,0,108,0,81,7,84,0,80,12,80,9,80,51,81,144,80,132,94,159,83,158,105,149,103,159,106,120,106,147,112,67,106,71,164,62,120,62,250,62,216,206,250,122,205,232,162,398,164,341,272,611,162,521,506,704,374,695,533,705,520,705,742,621,672,705,786,502,786,569,655,255,786,397,643,242,650,249,504,62,533,124],[174,"MLLQQQQQQQQQQQQQQQQQQQQQQQQMLQQQLLLQQLQQQQQ",477,236,477,236,477,174,575,372,542,255,590,393,585,392,602,383,602,393,579,307,602,366,487,148,545,221,477,113,477,128,508,11,477,11,558,46,539,11,564,60,561,52,577,70,568,70,589,60,589,70,564,15,589,41,505,-11,538,-11,418,58,442,-11,414,73,416,65,203,-11,309,-11,65,64,109,-11,41,158,41,105,119,347,41,260,293,441,196,433,310,442,302,442,440,376,394,442,441,375,440,375,477,236,477,322,410,99,410,99,408,211,408,116,381,379,408,334,352,409,369,399,351,410,351,410,350,410,309,420,332,420,181,340,238,420,173,328,120,166,137,270,115,120,115,138,174,16,115,36,205,11,188,11,410,99,309,11],[175,"MLQQQQQQQQQLQQLLQQQMQQQQMQLLQQQQQLQQQQQQQQQQQQ",28,-169,180,437,292,631,209,551,456,705,370,705,575,639,539,705,590,577,590,611,528,439,590,502,482,403,507,418,549,264,549,357,469,76,549,161,296,-12,392,-5,283,-12,141,63,186,-12,123,105,129,83,48,-188,47,-190,37,-194,43,-194,25,-184,25,-194,28,-169,25,-181,328,401,371,395,345,395,419,403,401,395,379,409,406,409,328,401,344,409,450,421,525,577,511,467,525,578,525,580,527,602,527,594,469,682,527,673,455,683,462,683,299,606,372,683,200,416,230,534,154,231,141,156,141,179,200,34,141,74,281,10,234,10,415,94,359,10,427,113,422,103,474,274,462,179,476,302,476,291,446,386,476,355,371,373,414,373,303,399,303,373,381,431,303,431,450,421,422,431],[176,"MLLQQQQQQQQQQQQQQQQQQQQQLQ",41,254,41,254,37,249,18,259,18,249,52,339,18,287,213,442,122,440,346,332,303,442,387,128,383,239,519,424,466,326,531,431,522,431,543,421,543,431,524,383,543,416,395,78,450,236,388,56,391,66,380,17,384,43,343,-155,371,-53,311,-215,326,-212,298,-197,298,-215,348,13,298,-156,350,18,349,15,362,116,362,52,222,369,362,351,200,370,211,370,81,321,129,370,80,320,41,254,54,293],[177,"MQQQQQQQQQQQQQQQQQQQQQQMQQQQQQQQ",264,437,206,581,213,537,204,608,204,595,276,706,204,687,318,711,295,711,400,700,348,711,448,681,442,691,452,667,452,676,430,632,452,644,412,627,422,627,357,652,399,627,286,679,316,679,234,649,247,679,231,633,231,641,326,469,231,588,388,364,374,406,400,283,400,326,340,78,400,169,200,-12,281,-12,69,58,113,-12,42,156,42,100,117,344,42,257,264,437,180,417,276,415,125,245,172,387,104,128,104,180,161,18,104,44,200,10,179,10,307,119,268,10,331,243,331,186,283,403,331,313,276,415,281,406],[178,"MLLQQQQQQQQQQQQLQQLQQLQQ",298,226,298,226,133,226,122,141,122,182,186,20,122,49,230,11,206,11,335,48,278,11,348,54,344,54,358,40,358,54,318,11,358,30,228,-11,272,-11,81,63,132,-11,47,178,47,112,141,371,47,296,311,431,216,431,346,431,376,417,373,431,343,400,370,400,312,400,150,284,196,400,141,257,145,271,303,257,332,243,329,257,298,226,332,226],[179,"MLQQQQLQQLLLQQQQQLLLLQQQQQQQQQQQQQQLLQQQQQMQQQQ",324,579,324,579,181,435,248,538,101,195,101,311,143,81,101,119,218,43,165,62,219,43,263,28,229,40,350,-9,335,4,351,-10,352,-11,358,-17,385,-84,385,-44,343,-177,385,-138,276,-205,313,-205,189,-171,226,-205,182,-162,184,-166,181,-161,181,-160,180,-158,180,-157,190,-146,180,-146,202,-153,194,-146,276,-183,237,-183,327,-142,312,-183,332,-117,332,-129,270,-49,332,-70,209,-28,207,-27,96,30,128,-1,46,167,46,78,160,465,46,318,309,598,233,560,298,648,298,619,316,697,298,697,328,684,328,697,323,648,323,647,330,609,323,626,394,619,356,619,474,592,469,615,385,561,474,561,324,579,342,561,347,590,386,583,358,583,448,591,427,583,393,597,426,597,347,590,362,597],[180,"MLLQQQQLQQQQLQQLQQQQLQQQQQQQQQQQQQQQLQQ",488,277,488,277,374,-176,333,-216,363,-215,306,-195,310,-216,305,-189,305,-192,308,-173,305,-185,422,287,432,350,432,327,378,420,432,420,282,385,330,420,217,299,245,356,214,293,203,248,210,269,186,181,198,225,164,91,145,17,147,22,108,-11,136,-9,79,16,83,-6,88,59,79,14,146,290,162,374,162,354,131,420,162,420,64,325,90,420,58,301,61,314,41,278,47,279,29,288,29,278,47,355,29,304,60,385,54,373,120,441,84,434,134,442,127,442,214,397,188,442,226,355,224,378,356,440,277,429,381,442,368,442,491,373,470,442,491,372,496,335,496,355,488,277,496,306],[181,"MLQQQQQQQQQQMLLQQQQQQMLQQQQ",455,500,455,500,377,190,455,347,222,5,307,50,162,-11,191,-11,52,101,80,-11,42,194,42,143,122,509,42,351,277,690,192,646,335,705,307,705,447,578,422,705,455,500,455,540,148,363,148,363,357,363,389,562,389,495,342,682,389,675,334,683,338,683,225,578,283,683,149,368,187,511,148,363,149,365,348,331,140,331,108,133,108,210,162,11,108,13,278,128,218,11,348,331,317,202],[182,"MQQQQQLQLLLQQQQQQQQQQ",324,143,286,67,324,114,140,-11,224,-11,62,38,82,-11,56,71,56,54,81,159,56,91,82,160,88,178,85,168,102,223,132,329,154,416,191,442,165,441,220,415,217,442,177,250,220,395,134,118,155,174,116,44,116,69,142,11,121,13,245,55,196,11,299,142,282,90,312,153,302,153,324,143,324,153],[183,"MLQQQLQQQQQQQQQQQQQQQQQQQQQQQQQQQQLQLQQQ",59,39,151,406,191,442,160,442,220,415,217,442,202,337,220,415,182,259,282,321,224,273,310,344,295,331,435,425,389,410,474,431,455,431,514,396,511,431,487,350,514,366,460,342,474,342,422,377,426,347,427,399,422,386,318,324,386,382,312,319,315,322,220,251,254,269,414,148,414,244,409,115,414,138,401,59,401,81,433,11,401,11,510,101,480,11,520,135,515,116,534,153,528,152,546,143,546,153,527,79,546,127,509,41,519,57,431,-11,478,-11,351,37,376,-11,339,88,339,60,344,123,339,103,346,145,346,133,175,230,346,224,128,45,103,-6,117,2,103,-7,84,-11,96,-11,55,16,59,-6,59,39,55,25],[184,"MLQQQQLLQLLLQQQQLQQQLQQQQ",357,292,116,8,83,-13,99,-13,54,8,60,-13,53,16,53,12,71,47,53,29,347,321,250,593,213,664,228,653,212,664,210,666,209,666,185,673,201,670,176,683,178,673,194,694,176,694,316,623,290,694,520,54,543,8,532,20,548,-1,548,1,537,-11,548,-10,515,-11,472,-1,483,-11,462,11,467,4,392,197,454,23,357,292,371,256],[185,"MLLQQQQQLQQQQLQQQQQQQQQQQQQQQQQQQLQQQ",231,351,231,351,189,183,175,98,175,127,249,11,180,14,368,87,317,11,379,107,378,103,405,209,387,132,452,396,491,431,460,431,520,404,516,426,505,337,520,406,488,269,491,286,460,161,440,57,440,74,470,11,440,11,534,91,508,11,546,135,539,108,560,153,554,152,572,143,572,153,554,73,572,128,542,44,548,56,468,-11,514,-11,388,35,413,-11,378,62,381,47,285,-6,331,7,245,-11,266,-11,148,20,185,-11,93,-195,97,-185,58,-216,79,-216,31,-195,35,-216,30,-189,30,-192,33,-173,30,-185,177,406,217,442,186,441,246,415,243,442,231,351,246,414],[186,"MLQQQQQQQQLQQLQQLQQQLQ",224,431,126,33,353,199,258,76,456,409,422,289,495,442,465,441,524,415,521,442,497,330,524,391,365,147,451,228,90,1,239,30,83,0,86,1,69,0,53,12,53,0,64,57,53,16,125,302,144,383,144,375,130,397,144,394,130,397,94,400,118,400,70,412,72,400,89,432,70,429,211,442,224,431,224,442],[187,"MLLQQQQQQLLQQQLLQQQQQQQQQQQQQQLQQQQQQQQQQQQQQQLQQQQQQMQQQQMQQQQ",154,306,154,306,167,316,102,422,103,353,175,557,102,498,277,609,218,593,270,648,270,637,288,697,270,697,300,684,300,697,295,648,295,647,300,614,295,629,363,619,326,619,445,599,437,619,445,598,445,597,446,592,446,595,357,561,446,561,296,579,314,561,293,583,295,581,191,466,219,546,182,413,182,439,212,335,182,365,296,347,249,347,378,320,376,347,285,289,378,289,197,302,234,289,87,184,121,264,74,132,74,154,149,43,74,73,209,19,270,-4,230,12,331,-27,314,-21,379,-98,379,-49,339,-181,379,-147,297,-202,320,-197,275,-205,286,-205,179,-173,221,-205,166,-157,166,-163,176,-146,166,-146,187,-151,180,-146,275,-183,231,-183,320,-149,307,-183,324,-130,324,-139,297,-91,324,-104,289,-87,301,-93,168,-40,75,3,95,-13,52,25,66,10,35,50,36,49,23,104,23,75,73,231,23,166,154,306,105,274,316,592,358,583,327,583,420,591,399,583,364,597,398,597,316,592,332,597,238,319,288,311,256,311,352,319,336,311,295,325,330,325,238,319,261,325],[188,"MLLQQLQQQQQLQQQQQQQQLQLQQLQQQQQQQQQLL",265,373,265,373,209,152,182,54,192,88,152,-5,166,5,152,-6,132,-11,143,-11,104,9,109,-11,103,16,103,12,111,40,103,25,239,373,205,243,182,373,55,296,104,373,39,284,46,284,27,294,27,284,63,354,27,305,76,370,70,362,83,378,79,374,88,384,85,381,192,431,132,431,527,431,566,416,561,431,566,415,567,407,567,412,518,373,567,373,404,373,386,214,386,288,415,49,386,121,421,27,421,35,396,-7,421,4,380,-11,388,-11,350,17,360,-11,344,39,347,26,336,115,336,73,363,306,336,181,378,373,265,373],[189,"MLQQQQQQQQQQQQQMLQQQQQQQQQQQQQ",33,-173,131,220,239,392,157,324,363,442,300,442,474,382,435,442,502,279,502,340,424,79,502,170,270,-10,353,-3,256,-11,263,-11,157,56,190,-11,93,-195,95,-191,58,-216,79,-216,31,-195,35,-216,30,-189,30,-192,33,-173,30,-185,255,11,255,11,352,72,307,11,374,106,364,87,425,270,407,166,430,322,430,301,379,418,430,403,361,420,370,420,257,355,307,420,237,325,247,341,185,170,214,283,177,137,182,157,169,100,169,102,188,49,169,77,255,11,213,11],[190,"MLQQQQQQQQLQLQQMQQQQQLLQQQQQQ",518,373,408,373,439,264,439,329,354,65,439,150,188,-11,276,-9,62,57,104,-11,38,147,38,97,103,322,38,236,282,430,178,421,300,431,291,431,528,431,566,415,562,431,566,415,567,407,567,411,518,373,567,373,189,11,298,67,247,11,321,96,311,80,373,249,363,158,375,276,375,264,295,372,375,366,294,373,283,373,158,306,207,373,147,290,152,298,101,132,107,223,100,119,100,125,156,17,100,40,189,11,171,11],[191,"MLQQQQLLQQQQQQLQLQQL",294,373,227,31,195,-11,219,-7,186,-12,190,-12,157,15,160,-12,167,52,157,22,265,373,182,373,55,296,104,373,39,284,46,284,27,294,27,284,63,354,27,305,88,384,76,371,191,431,132,431,471,431,510,416,505,431,510,415,511,407,511,412,462,373,511,373,294,373],[192,"MQQQQQQQQQQQQQQQQQQQQQQQQQQQLLQ",524,372,498,230,524,317,443,107,476,161,270,-11,368,-11,124,58,160,-11,110,121,110,85,160,302,110,170,183,388,183,364,158,420,183,420,64,318,99,420,57,296,60,307,41,278,46,279,29,288,29,278,50,351,29,306,161,442,94,442,235,397,214,442,243,360,243,380,232,313,243,337,175,109,176,159,200,36,175,62,273,11,225,11,429,129,360,11,481,282,475,218,445,367,481,331,430,394,430,380,457,435,430,419,480,442,468,442,520,404,510,442,520,404,520,403,524,372,524,390],[193,"MLQQQQQLQQQQLQQQQQQLQQLLMLQQQQMLQQQQ",437,670,381,443,555,341,508,434,573,262,573,304,488,84,573,166,281,-11,399,-2,267,-12,274,-12,229,-161,218,-201,221,-198,208,-205,214,-205,196,-194,196,-205,218,-106,196,-192,240,-16,241,-12,240,-14,75,75,126,-5,49,169,49,117,136,349,49,267,343,442,225,434,355,443,349,443,413,674,428,694,422,693,440,684,440,694,437,671,437,670,246,10,349,421,164,309,233,411,114,148,114,234,198,19,114,50,246,10,221,11,375,421,272,10,458,123,388,19,508,283,508,198,430,409,508,377,375,421,405,419],[194,"MLLQQQLQQQLQQQQLQQQLQQQQQLLQQQQQQLLLQQLQQQ",583,403,583,403,345,136,486,-183,436,-183,532,-156,514,-183,537,-147,535,-152,539,-143,553,-129,543,-130,565,-140,565,-129,542,-180,565,-157,541,-181,480,-205,515,-205,362,-137,394,-205,356,-125,359,-133,288,74,332,-69,59,-183,43,-194,48,-194,31,-182,33,-194,42,-166,31,-177,272,91,280,102,280,99,242,227,280,115,216,300,228,269,139,420,170,420,94,392,112,420,93,392,93,391,86,377,89,384,73,366,82,366,61,376,61,366,84,417,61,395,145,442,110,442,263,376,230,442,263,375,264,374,264,373,266,369,263,374,337,164,289,315,566,419,582,431,576,431,594,419,594,431,583,403,594,414],[195,"MLQQQQQQQQQLLQQLQQQLQQQQQQQQQQQQQQQQQQQQQLQQQ",482,668,317,11,447,51,389,11,505,100,476,71,580,221,554,150,592,282,592,255,556,367,592,331,541,394,541,380,568,435,541,419,591,442,579,442,631,404,621,442,631,404,631,403,635,372,635,390,607,226,635,316,607,224,604,216,605,219,531,96,580,151,312,-11,437,-11,274,-160,262,-201,266,-198,253,-205,260,-205,241,-195,241,-205,264,-100,241,-184,286,-9,275,-58,120,85,151,-1,112,133,112,107,160,302,112,176,183,388,183,364,158,420,183,420,64,318,99,420,57,296,60,307,41,278,46,279,29,288,29,278,50,351,29,306,161,442,94,442,235,397,214,442,243,360,243,380,232,311,243,344,178,125,178,171,292,13,178,26,458,674,473,694,467,693,485,683,485,694,482,668,485,680],[196,"MLQQQQQQQLQQQQQ",623,549,625,561,572,618,625,597,479,634,533,634,328,594,387,634,288,548,299,574,276,538,283,538,264,549,264,538,307,610,264,576,307,611,482,665,376,665,633,610,590,665,650,564,650,588,636,538,650,538,623,549,623,538],[8729,"MLQQLLQQQQQQQQQQQQQQQQQQQQQQQQQQQQLQLQQQ",59,39,151,406,191,442,160,442,220,415,217,442,202,337,182,259,282,321,224,273,310,344,295,331,435,425,389,410,474,431,455,431,514,396,511,431,487,350,514,366,460,342,474,342,422,377,426,347,427,399,422,386,318,324,386,382,312,319,315,322,220,251,254,269,414,148,414,244,409,115,414,138,401,59,401,81,433,11,401,11,510,101,480,11,520,135,515,116,534,153,528,152,546,143,546,153,527,79,546,127,509,41,519,57,431,-11,478,-11,351,37,376,-11,339,88,339,60,344,123,339,103,346,145,346,133,175,230,346,224,128,45,103,-6,117,2,103,-7,84,-11,96,-11,55,16,59,-6,59,39,55,25]]');

==> figures/sparsity/chodal-extension_files/jlm_cmr10.js <==
__JLM2_GWT_FONTS__["jlm_cmr10"]=JSON.parse('[1000,[13,""],[32,""],[33,"MLQQQLQQQQMLQQQQQQQQ",192,665,153,209,139,187,152,188,126,203,127,187,125,210,125,205,86,665,120,713,86,701,139,716,129,716,188,687,174,716,192,665,192,677,192,53,192,53,162,5,192,20,139,0,151,0,91,30,106,0,86,53,86,41,116,101,86,86,139,106,127,106,187,76,172,106,192,53,192,65],[34,"MLQQQQQQQQQQQQQQMQQLQQQQQQQQQQQQQ",153,589,153,589,88,419,153,491,59,395,68,396,49,406,49,395,61,423,49,411,131,589,131,492,129,607,131,607,126,604,128,607,86,588,110,588,35,625,46,588,33,641,33,633,63,690,33,676,86,694,74,694,148,635,132,694,153,589,153,614,347,589,282,419,347,491,269,405,275,411,267,404,253,395,257,395,243,406,243,395,255,423,243,411,325,589,325,492,323,607,325,607,320,604,322,607,280,588,304,588,229,625,240,588,227,641,227,633,257,690,227,676,280,694,268,694,342,635,326,694,347,589,347,614],[35,"MLQQQQLLLQQQQLLQQLLLQQLLQQQQLLLQQQQLLQQLLLQQLMLLLL",519,133,438,-170,416,-194,432,-192,397,-179,400,-194,396,-174,396,-176,400,-156,396,-164,478,133,290,133,209,-170,187,-194,203,-192,168,-179,171,-194,167,-174,167,-176,171,-156,167,-164,249,133,89,133,56,153,57,133,90,173,56,173,261,173,301,327,90,327,56,347,58,327,89,367,56,367,313,367,394,670,416,694,400,692,435,679,432,694,436,674,436,676,432,656,436,664,354,367,542,367,623,670,645,694,629,692,664,679,661,694,665,674,665,676,661,656,665,664,583,367,743,367,776,347,775,367,742,327,776,327,571,327,531,173,742,173,776,153,774,173,743,133,776,133,519,133,302,173,490,173,530,327,342,327,302,173],[36,"MLQQQQMLQQQQQQLLLQQQQQQQQQQLQQQQQQQLLLQQQQQQQQQQLMLQLQQQ",265,311,265,21,375,96,340,30,392,165,392,129,336,280,392,239,265,311,307,302,234,319,234,319,137,356,165,337,111,379,124,366,58,488,67,421,56,513,56,500,119,655,56,598,234,704,167,698,234,750,265,750,265,705,421,619,375,699,443,529,442,575,397,479,437,485,355,505,367,479,351,525,351,514,383,569,351,560,397,571,389,571,413,569,405,571,311,666,393,645,265,673,289,672,265,403,361,364,332,386,389,338,375,353,440,233,429,298,443,195,443,214,377,40,443,102,296,-5,342,7,265,-10,281,-9,265,-56,234,-56,234,-11,75,90,119,-4,56,178,56,130,102,229,62,224,145,200,135,229,148,183,148,192,117,139,148,148,102,137,110,137,86,139,94,137,184,30,103,56,234,21,207,23,234,319,234,411,234,673,123,604,158,665,123,603,107,543,107,574,180,429,107,466,234,411,204,417],[37,"MLQQQQLLQQQQQQQQQQQQQQQQQMQQQQQQQQMQQQQQLQQQMQQQQQQQQ",685,712,179,-41,159,-56,169,-55,140,-41,144,-56,139,-36,139,-38,148,-16,139,-29,597,653,596,654,480,620,551,624,463,619,471,619,312,661,386,619,333,548,333,609,278,382,333,442,203,347,244,347,94,412,138,347,56,549,56,469,118,712,56,652,203,750,157,750,275,718,239,750,462,641,356,641,652,736,582,641,673,750,664,750,692,735,689,750,693,730,693,732,685,712,693,724,204,369,281,428,250,369,308,549,308,479,258,702,308,649,204,728,233,728,133,662,156,728,118,548,118,618,186,372,118,395,204,369,195,369,647,-34,724,25,693,-34,751,146,751,76,701,299,751,246,647,325,676,325,576,259,599,325,576,258,561,145,561,214,629,-31,561,-8,647,-34,638,-34,776,145,721,-21,776,39,646,-56,687,-56,537,9,581,-56,499,146,499,66,561,309,499,249,646,347,600,347,745,277,706,347,776,145,776,221],[38,"MLLQQQQQQQLLLLQQQQQQQLQLQQQQQLQQLQQQQQQMQQLLQQQQMQQQQQQQ",696,121,696,121,721,121,655,-1,719,39,580,-22,622,-22,404,54,491,-22,223,-22,319,-22,78,37,131,-22,42,128,42,76,81,221,42,177,82,222,83,223,113,255,204,352,163,555,163,456,230,694,163,649,299,716,263,716,381,632,364,716,386,587,386,610,288,412,386,523,280,403,284,408,264,385,419,131,307,273,421,129,430,118,427,122,573,336,494,197,579,356,579,354,537,397,579,387,508,400,524,400,508,431,630,428,548,428,727,431,672,428,727,400,619,359,655,399,578,298,605,343,446,98,493,152,584,9,521,9,667,46,633,9,696,121,694,76,256,409,361,588,361,523,333,680,361,652,332,681,332,682,301,694,319,694,237,645,258,694,226,578,226,617,256,409,226,498,213,329,140,238,156,274,125,160,125,205,163,40,125,84,231,9,190,9,385,73,313,9,293,190,346,112,213,329,247,256],[39,"MQQQQQQQQQQQQQQ",206,589,141,419,206,491,112,395,120,395,102,406,102,395,114,423,102,411,184,589,184,492,182,607,184,607,179,604,180,607,139,588,163,588,88,625,99,588,86,641,86,633,116,690,86,676,139,694,127,694,201,635,185,694,206,589,206,614],[40,"MLQQQQQQQQQQQQ",331,-240,331,-240,321,-250,331,-250,268,-209,309,-250,165,-62,206,-147,99,250,99,74,162,555,99,419,294,733,214,666,321,750,315,750,331,740,331,750,318,723,331,735,157,250,157,559,314,-218,157,-58,331,-240,331,-235],[41,"MLQQQQQQQLQQQQQ",289,250,289,250,226,-55,289,81,94,-233,174,-166,67,-250,73,-250,57,-240,57,-250,70,-223,57,-235,231,250,231,-59,81,712,231,555,76,717,57,740,57,735,67,750,57,750,120,709,79,750,223,562,182,647,289,250,289,426],[42,"MLLQQQQLQQLQQQLLQQLLQQQQLQQQQQLLQQQQQL",272,534,272,534,413,468,434,441,434,458,417,415,434,422,407,413,412,413,391,419,401,413,261,514,276,344,276,349,257,320,276,326,256,320,249,319,253,319,224,336,230,319,223,344,223,340,238,514,98,413,65,441,67,413,88,469,65,458,227,535,86,601,65,628,65,611,82,654,65,647,92,656,87,656,114,645,100,656,238,555,223,725,223,720,242,749,223,743,250,750,246,750,275,732,270,750,276,725,276,728,261,555,372,637,407,656,398,656,433,636,426,656,434,628,434,632,417,603,434,612,411,600,414,601,272,534],[43,"MLQQLLQQLLQQLLQQL",409,230,409,-50,389,-83,409,-82,369,-50,369,-83,369,230,89,230,56,250,57,230,89,270,56,270,369,270,369,550,389,583,369,582,409,550,409,583,409,270,688,270,721,250,720,270,688,230,721,230,409,230],[44,"MLLQQQQQQQQQQQQQ",179,16,179,16,177,14,139,0,160,0,88,37,99,0,86,53,86,45,116,102,86,88,139,106,127,106,198,47,184,106,203,1,203,26,141,-168,203,-95,112,-193,120,-193,102,-182,102,-193,109,-171,102,-178,181,1,181,-94,179,16,181,16],[45,"MLLLL",276,187,11,187,11,245,276,245,276,187],[46,"MLQQQQQQQQ",192,53,192,53,162,5,192,20,139,0,151,0,91,30,106,0,86,53,86,41,116,101,86,86,139,106,127,106,187,76,172,106,192,53,192,65],[47,"MLQQQQLQQQQ",438,712,97,-230,76,-250,91,-250,57,-235,60,-250,56,-230,56,-232,61,-212,56,-225,402,730,423,750,408,750,442,735,439,750,443,730,443,732,438,712,443,725],[48,"MQQQQQQQLQLQQMLQQQQQQQQQQQQ",460,320,423,94,460,174,249,-22,364,-18,103,50,158,-22,84,79,92,63,39,320,39,162,76,547,39,467,238,666,126,659,250,666,395,595,339,666,395,594,420,554,409,576,460,320,460,469,249,0,249,0,346,61,312,0,366,125,360,88,377,332,377,189,367,527,377,471,275,641,349,622,249,644,262,644,147,574,179,644,130,516,136,550,122,332,122,462,133,121,122,181,221,4,151,25,249,0,235,0],[49,"MLQQLLQQLLQLQLQLQQLLQ",294,640,294,79,306,41,294,49,387,31,323,31,419,31,419,0,257,3,384,3,95,0,130,3,95,31,127,31,215,49,204,31,216,50,220,79,220,58,220,597,89,571,168,571,89,602,271,666,209,602,293,659,290,666,293,659,293,658,294,640,294,655],[50,"MLLLQLLQQLLQQQQQLQQQQQQQQQQQQLLLLQQL",449,174,449,174,421,0,50,0,56,32,50,25,61,37,253,251,358,472,358,369,304,607,358,561,303,608,302,608,224,635,270,635,109,573,152,635,89,533,97,555,102,534,92,534,153,498,142,534,153,497,155,482,155,490,117,431,155,442,103,429,109,429,54,460,66,429,50,485,50,471,109,617,50,562,237,666,162,666,408,592,347,666,448,490,443,549,449,472,449,481,394,333,449,399,304,243,365,299,243,189,233,180,127,77,307,77,402,85,395,77,424,174,412,99,449,174],[51,"MLQQQQQQQQQQQQQQQQQQLQQQQLLLLLQQQQQQQQQLLQQQQLQQQ",290,352,290,352,434,254,390,332,457,171,457,215,387,28,457,86,244,-22,326,-22,85,37,145,-22,42,135,42,79,84,191,42,182,98,193,91,193,149,161,136,193,154,137,153,148,118,85,154,97,88,82,104,80,216,8,125,20,241,6,229,6,335,69,305,6,354,171,354,109,274,331,354,304,235,337,256,337,191,337,167,348,169,337,182,360,167,358,221,363,197,360,301,402,272,365,301,403,302,404,303,405,304,405,310,415,338,529,338,462,266,638,338,622,242,641,254,641,128,601,172,641,109,579,117,591,171,529,171,579,140,481,171,493,120,478,131,478,71,513,81,478,71,513,71,514,69,530,69,522,135,637,69,597,246,666,183,666,393,612,337,666,395,610,430,528,430,574,359,389,430,445,290,352,328,365],[52,"MLLQQLLLLLLQQLLQQLLQQLLMLLL",28,165,28,196,335,665,355,677,343,677,371,666,369,677,371,651,371,196,471,196,471,165,371,165,371,78,383,40,371,47,447,31,397,31,468,31,468,0,332,3,427,3,197,0,238,3,197,31,218,31,290,48,280,31,294,78,294,55,294,165,28,165,300,196,300,569,56,196,300,196],[53,"MLQQQQQQQQQQQQQQQQQQQQLLQQQQQQQQQLQQQ",449,201,449,201,372,31,449,98,231,-22,310,-22,85,55,139,-22,50,161,50,104,91,213,50,207,99,214,95,214,147,181,136,214,149,165,149,173,121,121,149,133,99,116,111,116,82,118,88,116,159,24,100,55,229,6,192,6,336,71,296,6,360,208,360,113,342,334,360,292,257,398,314,398,128,328,176,398,115,319,122,319,101,333,102,319,101,345,101,641,111,665,101,664,123,662,115,665,256,634,186,634,392,663,328,634,400,666,397,666,410,655,410,666,378,613,410,642,217,551,310,551,132,564,175,551,132,369,259,420,184,420,404,343,347,420,449,201,449,282],[54,"MLQQQQQQQQQQQQQQQQQQQQLMLQQQQQQQQQ",132,328,132,328,257,427,173,427,408,351,349,427,452,255,441,310,457,204,457,230,380,26,457,93,251,-22,324,-22,92,75,149,-22,42,316,42,162,140,591,42,489,305,666,213,666,422,605,392,666,432,558,432,584,395,511,432,518,386,510,390,510,343,538,354,510,340,556,340,546,395,601,340,601,307,641,369,641,189,578,237,641,132,352,132,503,132,328,251,6,251,6,350,71,318,6,367,205,367,107,349,342,367,305,256,404,318,404,147,310,177,404,134,226,134,271,152,81,134,128,211,15,171,35,251,6,230,6],[55,"MLQQLQQQLLLQQLLLQLLQLQ",476,609,341,419,279,248,298,359,268,84,268,174,268,33,222,-22,268,-22,176,33,176,-22,273,368,176,200,299,409,411,567,204,567,106,561,113,567,81,470,96,552,56,470,89,676,114,676,132,653,118,659,133,653,133,653,242,644,159,644,485,644,476,609,485,621],[56,"MLQQQQLLQQMLQQQQQQQQQQQQQQQMLQQQQQQQL",163,457,287,377,386,517,386,435,326,620,386,583,249,641,291,641,136,596,177,641,136,596,135,595,113,538,113,569,163,457,113,490,309,362,309,362,403,296,386,314,408,291,406,294,457,168,457,237,383,23,457,79,249,-22,325,-22,92,37,154,-22,42,151,42,85,186,335,42,263,113,389,124,377,69,499,69,438,136,629,69,579,250,666,186,666,391,611,337,666,430,517,430,571,309,362,430,424,209,320,209,320,92,151,97,250,155,35,92,78,250,6,197,6,375,55,328,6,407,132,407,89,343,235,407,190,332,242,341,236,209,320],[57,"MQQLQQLQQQQQQQQQQQQQQQQLMQQQQQQQLQQ",367,318,242,218,327,218,90,294,149,218,90,295,42,441,42,357,91,586,42,525,106,603,253,666,166,666,408,569,353,666,457,329,457,482,365,55,457,158,206,-22,296,-22,77,39,108,-22,67,86,67,60,104,133,67,126,113,134,109,134,156,106,145,134,159,88,159,98,119,43,159,48,107,42,113,42,205,6,136,6,321,77,276,6,367,286,367,150,367,318,243,241,352,333,321,241,365,421,365,374,349,562,365,519,266,640,323,632,253,641,259,641,153,578,187,641,132,452,132,541,132,440,150,304,132,341,243,241,181,241],[58,"MQQQQQQQQMLQQQQQQQQ",192,378,162,330,192,345,139,325,151,325,91,355,106,325,86,378,86,366,116,426,86,411,139,431,127,431,187,401,172,431,192,378,192,390,192,53,192,53,162,5,192,20,139,0,151,0,91,30,106,0,86,53,86,41,116,101,86,86,139,106,127,106,187,76,172,106,192,53,192,65],[59,"MQQQQQQQQMLQQQQQQQQQQQQ",192,378,162,330,192,345,139,325,151,325,91,355,106,325,86,378,86,366,116,426,86,411,139,431,127,431,187,401,172,431,192,378,192,390,173,11,173,11,147,1,164,3,139,0,146,0,88,37,99,0,86,53,86,45,116,102,86,88,139,106,127,106,195,3,195,106,137,-170,195,-95,112,-193,119,-193,102,-182,102,-193,109,-169,102,-177,173,11,173,-95],[60,"MQQQQQQQQMLLLQQQLQLQQQ",192,447,162,399,192,414,139,394,151,394,91,424,106,394,86,447,86,435,116,495,86,480,139,500,127,500,187,470,172,500,192,447,192,459,153,290,153,290,191,-154,192,-165,158,-213,192,-201,139,-216,149,-216,90,-187,104,-216,90,-186,86,-165,86,-176,125,291,139,313,126,312,152,297,151,313,153,290,153,295],[61,"MLQQLQQMLQQLQQ",687,327,90,327,56,347,58,327,89,367,56,367,688,367,721,347,720,367,687,327,721,327,688,133,89,133,56,153,57,133,90,173,56,173,687,173,721,153,719,173,688,133,721,133],[62,"MLQLQQQQQQQQQQQQQQQQQQLQQQMQQQQQQQQ",235,301,235,277,179,41,235,133,165,20,140,-43,144,-10,139,-77,139,-58,158,-160,139,-139,225,-183,178,-183,355,-142,306,-183,378,-115,369,-130,326,-87,339,-119,323,-70,323,-79,354,-26,323,-36,369,-24,361,-24,413,-57,405,-24,415,-72,415,-64,338,-180,415,-142,222,-205,288,-205,62,-112,91,-205,56,-70,56,-92,107,36,56,-9,210,273,210,124,210,289,217,312,210,311,222,313,219,313,235,301,234,313,275,447,245,399,275,414,222,394,234,394,174,424,189,394,169,447,169,435,199,495,169,480,222,500,210,500,270,470,255,500,275,447,275,459],[63,"MLQQQLLQQQQQLQQLLQQQQLQQQQQQQQQMLQQQQQQQQ",235,249,235,214,227,188,235,190,222,187,225,187,210,198,211,187,210,211,210,256,271,447,210,359,298,481,283,465,330,545,325,508,332,576,332,559,304,660,332,637,304,661,223,683,277,683,99,625,140,683,98,625,92,615,148,570,148,615,117,526,148,536,102,524,110,524,58,557,66,524,58,558,56,572,56,564,112,672,56,632,226,705,159,705,406,617,369,705,415,570,415,595,370,475,415,510,367,472,369,473,246,320,272,402,235,249,235,286,275,53,275,53,245,5,275,20,222,0,234,0,174,30,189,0,169,53,169,41,199,101,169,86,222,106,210,106,270,76,255,106,275,53,275,65],[64,"MLQQLQQQQQQQQQLQQQQQQQQLQQQLQQQQQLQQQQQQLQQMLQQQQQQQQQ",588,457,588,216,623,150,588,150,694,267,685,150,694,267,696,332,696,293,575,614,696,515,388,683,491,683,177,591,266,683,81,347,82,493,169,112,81,210,393,11,259,11,665,75,529,11,688,78,670,78,697,78,720,68,718,78,593,16,720,51,574,11,581,13,394,-11,480,-11,150,97,248,-11,56,347,58,206,152,598,56,494,376,705,245,699,389,705,604,620,510,705,721,338,720,515,663,139,721,174,662,139,619,128,643,128,534,166,562,128,522,189,526,176,519,199,520,194,398,128,472,134,387,128,243,197,303,128,189,347,189,260,262,516,189,451,387,566,318,566,524,489,468,566,547,481,531,481,564,481,587,473,585,481,588,457,588,469,519,262,519,432,510,467,519,452,506,472,508,469,390,544,457,541,289,474,328,544,258,347,258,420,314,186,258,244,390,150,348,150,505,219,457,150,519,262,519,244],[65,"MLQQLLQQLQQLLLQQLQLQQLQQLQQQLLLMLLL",398,696,614,71,646,36,624,42,699,31,666,31,717,31,717,0,586,3,654,3,442,0,478,3,442,31,525,61,525,31,522,75,525,63,469,228,222,228,176,97,174,82,174,93,213,36,174,49,214,36,249,31,229,31,249,0,134,3,153,3,32,0,101,3,32,31,141,91,117,33,144,98,143,95,351,696,367,715,357,713,375,716,370,716,396,702,390,716,396,701,396,700,398,696,345,584,233,259,458,259,345,584],[66,"MLQQQQLQLLLQLMLQQQQLLLQQLQQLLLQQQQMQQQQLLQLQL",222,366,367,366,507,441,464,366,527,514,527,476,485,617,527,575,395,652,450,652,271,652,225,640,232,652,225,639,225,639,225,638,222,612,222,632,222,366,458,357,458,357,616,277,560,346,651,183,651,234,581,50,651,104,428,0,518,0,36,0,36,31,60,31,135,48,125,31,139,78,139,55,139,605,127,643,139,635,60,652,113,652,36,652,36,683,402,683,580,615,513,683,624,514,624,569,549,393,624,441,458,357,509,367,396,31,529,105,486,31,551,184,551,142,505,304,551,256,410,344,468,344,222,344,222,71,233,36,222,41,234,36,271,31,243,31,396,31],[67,"MLQLQQQQQQQLQQQQQQQQQQQQQQQQLLQQ",665,681,665,444,659,421,665,423,659,421,649,420,656,420,634,429,636,420,633,437,634,431,525,639,614,576,415,674,475,674,262,618,329,674,232,588,246,604,231,587,159,341,159,500,306,36,159,111,416,9,360,9,578,80,513,9,640,234,635,142,652,250,641,249,665,233,665,250,598,65,665,140,404,-22,521,-22,169,74,269,-22,57,322,64,174,56,342,56,332,156,596,56,490,384,704,251,697,404,705,394,705,571,636,496,705,588,619,638,693,654,705,646,705,665,681,664,696],[68,"MLQQQQLLLQQLQQLLMLQLQLQQLQLLLQLQLQ",35,683,401,683,616,583,527,683,707,336,706,482,615,95,707,194,401,0,526,0,35,0,35,31,59,31,134,48,124,31,138,78,138,55,138,605,126,643,138,635,59,652,112,652,35,652,35,683,273,31,374,31,545,107,480,31,552,116,607,315,604,187,607,336,555,559,607,488,373,652,488,652,273,652,227,640,234,652,227,639,227,639,227,638,224,612,224,632,224,71,235,36,224,41,236,36,273,31,245,31],[69,"MLLLLQQLQQLLLLLQQLQLLLQLLQLQQLLLQQLLQLQLQQLL",652,258,610,0,33,0,33,31,57,31,132,48,122,31,136,78,136,55,136,602,124,640,136,632,57,649,110,649,33,649,33,680,596,680,624,455,599,455,553,603,586,565,403,649,513,649,274,649,228,637,235,649,228,636,228,636,228,635,225,609,225,629,225,369,315,369,411,403,392,369,411,403,418,425,416,412,423,486,423,445,448,486,448,221,423,221,402,315,423,294,315,338,379,338,225,338,225,71,236,36,225,41,237,36,274,31,246,31,407,31,574,89,529,31,620,220,603,127,627,258,652,258],[70,"MLLQQLQLLLQLLQQLLLQLLQLLQQLLQQLLQQLQQLLL",582,680,610,455,585,455,541,603,572,565,394,649,502,649,274,649,228,637,235,649,228,636,228,636,228,635,225,609,225,629,225,356,311,356,406,392,387,356,417,473,417,414,442,473,442,208,417,208,396,302,417,281,396,303,395,304,311,325,373,325,225,325,225,79,237,42,225,50,320,31,253,31,353,31,353,0,185,3,317,3,33,0,68,3,33,31,57,31,132,48,122,31,136,78,136,55,136,602,124,640,136,632,57,649,110,649,33,649,33,680,582,680],[71,"MLQQQQLQQQQLLLLQQLQLQQQQQQQQQQQQLQLQLLQQLQLQLQQQ",593,63,593,63,450,-19,554,-4,406,-22,428,-22,167,76,268,-22,56,323,64,176,56,342,157,597,56,491,385,704,252,697,404,705,394,705,580,628,501,705,581,627,582,626,589,619,639,693,655,705,647,705,666,681,665,696,666,444,660,421,666,423,660,421,650,420,657,420,635,429,637,420,634,437,635,431,526,638,615,575,416,674,476,674,263,618,330,674,231,586,245,604,159,342,159,499,309,36,159,111,422,9,364,9,541,47,497,9,577,130,577,78,577,194,564,232,577,224,563,232,484,242,547,242,452,242,452,273,613,270,488,270,735,273,624,270,735,242,671,230,680,242,671,229,666,198,666,222,666,24,657,1,666,2,609,41,644,1,593,63,598,54],[72,"MLQLQLLQQLLQQLLLQQLLQQLLQQLQQLLQQLLQQLLLQLQLLQQLLQQ",613,605,613,78,625,40,613,48,625,40,692,31,640,31,716,31,716,0,568,3,681,3,421,0,456,3,421,31,445,31,520,48,510,31,524,78,524,55,524,340,225,340,225,78,237,40,225,48,304,31,251,31,328,31,328,0,180,3,293,3,33,0,68,3,33,31,57,31,132,48,122,31,136,78,136,55,136,605,124,643,136,635,57,652,110,652,33,652,33,683,181,680,68,680,328,683,293,680,328,652,304,652,229,635,239,652,225,605,225,628,225,371,524,371,524,605,512,643,524,635,512,643,445,652,497,652,421,652,421,683,569,680,456,680,716,683,681,680,716,652,692,652,617,635,627,652,613,605,613,628],[73,"MLLQLLLLLQLLQQLLQLQLQLQLLQQLLQLQ",225,605,225,605,225,78,237,40,225,48,238,40,238,40,239,40,239,39,240,39,307,31,255,31,333,31,333,0,180,3,298,3,28,0,63,3,28,31,54,31,131,48,121,31,131,48,136,78,136,56,136,605,124,643,136,635,123,643,54,652,108,652,28,652,28,683,181,680,63,680,333,683,298,680,333,652,307,652,230,635,240,652,230,635,225,605,225,627],[74,"MLLQLLLLLLLQLLQQLQQLQQQQQQQQQQQQQ",302,148,302,148,302,604,290,641,302,633,290,641,290,641,290,641,289,641,289,642,289,642,289,642,204,652,271,652,168,652,168,683,336,680,206,680,465,683,399,680,465,652,397,643,407,652,388,611,388,635,388,167,387,123,388,131,312,10,377,53,201,-22,263,-22,71,34,119,-22,41,112,41,69,81,168,41,156,97,170,89,170,148,139,133,170,153,114,152,129,89,58,153,58,199,0,128,3,280,55,250,0,302,148,302,94],[75,"MLQLLQLQQLQQLLLQQLLQQLLQQLQQLLQQLLQQLLQQQLQQLQL",400,419,631,79,690,34,657,40,691,34,692,34,736,31,706,31,736,0,621,3,673,3,478,0,513,3,478,31,537,61,537,31,522,95,537,72,341,363,225,253,225,78,237,40,225,48,304,31,251,31,328,31,328,0,180,3,293,3,33,0,68,3,33,31,57,31,132,48,122,31,136,78,136,55,136,605,124,643,136,635,57,652,110,652,33,652,33,683,181,680,68,680,328,683,293,680,328,652,304,652,229,635,239,652,225,605,225,628,225,287,538,586,556,619,556,602,526,650,556,643,510,652,519,652,510,683,637,680,544,680,722,683,696,680,722,652,580,592,641,651,400,419],[76,"MLLLLQQLQQLLQQLLQQLQLQLQQL",582,258,554,0,33,0,33,31,57,31,132,48,122,31,136,78,136,55,136,605,124,643,136,635,57,652,110,652,33,652,33,683,185,680,68,680,353,683,317,680,353,652,320,652,229,632,240,652,225,604,225,625,225,71,236,36,225,41,237,36,274,31,246,31,356,31,536,144,497,31,557,258,549,181,582,258],[77,"MLLQQLLLQQLQLQLLQQLLQQLLLQQLLLQQLQQLQQLQQLLLQLLLLQ",241,661,458,101,677,664,690,682,683,680,710,683,695,683,879,683,879,652,855,652,780,635,790,652,776,605,776,628,776,78,788,40,776,48,788,40,855,31,803,31,879,31,879,0,736,3,842,3,592,0,629,3,592,31,616,31,691,48,681,31,695,78,695,55,695,652,694,652,448,19,430,0,441,1,410,22,418,0,169,644,168,644,168,105,195,46,168,62,271,31,221,31,271,0,154,3,166,3,37,0,142,3,37,31,139,89,134,31,140,105,140,95,140,605,128,643,140,635,61,652,114,652,37,652,37,683,206,683,234,675,229,683,235,674,235,674,236,673,236,672,241,661,238,668],[78,"MLLQQLQQLQLLLQLQQLQLQQLQQLQQLQLQQLLLQLLLLL",232,670,585,151,585,578,558,637,585,621,482,652,532,652,482,683,599,680,587,680,716,683,611,680,716,652,614,594,619,652,613,593,613,578,613,26,606,1,613,3,605,1,599,0,602,0,582,13,592,0,174,613,164,625,170,619,164,105,191,46,164,62,267,31,217,31,267,0,150,3,162,3,33,0,138,3,33,31,135,89,130,31,136,105,136,95,136,627,128,647,136,644,128,647,112,650,124,648,62,652,82,652,33,652,33,683,203,683,228,675,222,683,229,674,229,674,230,673,231,672,232,670],[79,"MQQLQQLQQLQQLMLQQQQQLQQQ",721,339,624,84,721,190,401,-22,532,-16,388,-22,163,74,259,-22,56,323,62,174,56,339,154,598,56,491,374,705,246,699,388,705,616,606,519,705,721,356,715,504,721,339,389,4,389,4,534,75,472,4,618,353,618,170,498,644,618,563,388,680,446,680,245,617,308,680,245,616,159,353,159,528,272,47,159,137,389,4,326,4],[80,"MLQQLLQQLLQQLQQLLLQQQQLMLQLQQLQLLLQL",227,316,227,78,239,40,227,48,306,31,253,31,330,31,330,0,182,3,295,3,35,0,70,3,35,31,59,31,134,48,124,31,138,78,138,55,138,605,126,643,138,635,59,652,112,652,35,652,35,683,388,683,574,611,504,683,624,497,624,561,547,363,624,418,396,316,481,316,227,316,224,342,362,342,521,474,514,342,521,497,485,613,521,578,362,652,445,652,273,652,227,640,234,652,227,639,227,639,227,638,224,612,224,632,224,342],[81,"MQQQQQQQQQQQQQLQQLQQLQQMQQLQQQQQQQQQQMQQQQQLQQ",518,7,588,-87,548,-73,614,-91,600,-91,692,-47,666,-91,705,-7,703,-29,716,11,707,11,727,-10,727,11,691,-147,727,-93,606,-194,659,-194,505,-110,533,-194,484,-7,496,-80,389,-22,436,-22,160,77,256,-22,56,326,61,178,56,339,154,598,56,491,374,705,246,699,388,705,616,606,519,705,721,356,715,504,721,339,626,86,721,191,518,7,579,34,322,16,308,64,308,44,345,134,308,110,346,135,390,148,365,148,503,42,461,148,621,339,621,129,507,637,621,549,388,680,452,680,241,611,305,680,240,610,241,610,156,339,156,517,276,41,156,126,322,16,298,25,477,26,401,125,459,119,390,126,396,126,335,88,350,126,330,64,330,76,357,11,330,28,358,11,389,3,371,3,477,26,436,3],[82,"MLQQQQQLLLLLMQLQQQQQQQQQQQQQQQQLLQQLLQQLLQQLQQLLLQQQQ",224,353,335,353,507,503,502,363,398,645,507,623,305,652,366,652,246,650,256,652,225,629,227,647,224,628,224,628,224,627,224,612,224,353,435,340,557,224,534,306,570,144,601,21,585,44,615,7,607,12,641,0,626,0,701,54,684,0,707,89,705,69,719,105,709,104,732,88,732,105,703,7,732,41,694,-2,699,2,637,-22,671,-22,511,20,559,-22,471,115,474,54,470,163,470,137,458,262,470,237,432,297,450,280,339,331,397,331,224,331,224,78,236,40,224,48,303,31,250,31,327,31,327,0,181,3,291,3,35,0,71,3,35,31,59,31,134,48,124,31,138,78,138,55,138,605,126,643,138,635,59,652,112,652,35,652,35,683,349,683,552,615,474,683,610,503,610,565,520,374,610,426,435,340,482,352],[83,"MLQQQQQLLQQQLQLLLQQLQQQQQLQQQQQQQLLQQLQLLLQQQLQQQL",349,388,349,388,471,294,428,369,499,186,499,244,433,29,499,91,302,-22,378,-22,128,38,194,-22,128,38,118,48,82,-9,82,-10,67,-22,74,-22,56,2,57,-13,56,202,63,226,56,224,63,226,64,227,69,227,81,217,80,227,139,67,84,121,143,63,301,9,201,9,414,75,376,9,435,152,435,111,404,244,435,206,326,293,377,280,325,294,319,295,325,293,187,328,195,325,73,431,108,355,56,511,56,469,125,660,56,602,251,705,179,705,398,648,336,705,411,635,446,692,461,705,453,705,472,681,471,696,472,480,466,457,472,459,465,457,464,456,459,456,447,468,449,456,252,677,419,675,142,619,180,677,141,618,120,546,120,585,173,441,120,480,221,419,194,425,349,388],[84,"MLLQLQQQQLQQLLQQLLQQQLQLLLQQQLLLQQLLL",666,677,685,452,660,452,628,600,650,566,628,601,525,645,603,639,480,646,506,646,423,644,434,646,405,606,406,631,405,79,417,43,405,51,510,31,436,31,550,31,550,0,360,3,509,3,171,0,212,3,171,31,211,31,311,50,299,31,315,62,314,55,316,79,316,67,316,606,307,640,316,634,306,640,305,641,304,641,295,644,301,643,241,646,285,646,106,616,139,646,102,612,101,611,101,611,64,481,74,581,61,452,62,469,36,452,55,677,666,677],[85,"MLQQLQQLQQLQQLQQQLQQLLQQLLQQLQQQQ",582,231,582,578,555,637,582,621,479,652,529,652,479,683,598,680,587,680,716,683,608,680,716,652,614,598,623,652,613,574,613,590,613,254,610,185,613,205,517,23,595,83,516,22,388,-22,459,-22,205,57,280,-22,136,228,136,129,136,605,124,643,136,635,57,652,110,652,33,652,33,683,181,680,68,680,328,683,293,680,328,652,304,652,229,635,239,652,225,605,225,628,225,224,333,20,225,61,390,9,361,9,529,75,473,9,582,231,582,137],[86,"MLQLQQQLQQLQQLQQLLQQLQLQQLQ",621,585,398,-3,384,-21,392,-19,384,-21,374,-22,380,-22,352,-8,359,-22,349,0,351,-5,117,614,81,649,106,643,19,652,67,652,19,683,146,680,127,680,289,683,253,680,289,652,207,623,207,652,213,605,207,619,404,100,587,582,592,602,592,597,553,647,592,634,552,647,519,652,538,652,519,683,633,680,597,680,730,683,684,680,730,652,621,585,646,651],[87,"MLQQLLQQLQQLQQLQQLLLQQLQQLQQLLQQQLQQLQ",909,585,718,-2,698,-22,707,-20,679,-3,685,-22,513,506,348,-2,328,-22,337,-20,309,-3,315,-22,109,610,87,645,100,639,18,652,72,652,18,683,140,680,141,680,282,683,246,680,282,652,198,622,198,652,200,609,198,615,361,117,500,546,478,616,441,650,468,645,388,652,428,652,388,683,510,680,511,680,652,683,616,680,652,652,568,622,568,652,571,607,568,619,731,117,881,579,886,599,886,594,853,641,886,626,799,652,831,652,799,683,918,680,877,680,1009,683,964,680,1009,652,909,585,930,652],[88,"MLQQLLQQLQQQLLQQQLQQLQQLLQQLLQQLQQQQLLQQQLQQLQLLLLL",402,386,613,67,670,33,633,37,707,31,684,31,726,31,726,0,596,3,663,3,450,0,485,3,450,31,513,55,500,32,515,61,515,58,510,72,515,62,352,311,210,101,200,77,200,85,230,37,200,50,263,31,244,31,263,0,135,3,227,3,24,0,132,3,24,31,167,93,123,31,169,97,166,93,333,339,149,617,93,650,130,646,56,652,79,652,37,652,37,683,167,680,92,680,313,683,278,680,313,652,250,628,263,651,249,626,249,627,248,622,248,624,255,607,248,618,384,414,498,583,507,606,507,597,472,647,507,635,445,652,460,652,445,683,573,680,485,680,684,683,567,680,684,652,543,592,586,651,542,591,541,590,541,589,539,587,402,386],[89,"MLLQQLLQQLLQQLLQQQLLQQLQQQLLQQQLQQLQ",610,587,417,273,417,80,430,40,417,48,497,31,444,31,520,31,520,0,374,3,484,3,228,0,264,3,228,31,252,31,327,48,317,31,331,78,331,55,331,273,121,615,89,645,106,639,67,650,80,649,29,652,52,652,11,652,11,683,141,680,74,680,289,683,253,680,289,652,220,633,225,652,219,627,219,630,226,610,219,620,407,315,572,583,582,613,582,598,546,650,582,642,525,652,537,652,525,683,640,680,603,680,738,683,692,680,738,652,610,587,649,652],[90,"MLLQQQLLLLQQQLLQLLQLLLQQQ",547,648,159,34,323,34,504,112,461,34,533,234,526,153,535,262,534,247,535,267,560,267,543,0,82,0,57,7,60,0,56,17,56,10,63,37,56,26,452,652,295,652,116,566,156,652,116,566,116,565,94,458,98,527,69,458,80,683,528,683,553,676,550,683,554,667,554,673,547,648,554,659],[91,"MLLLLLLLL",255,-250,118,-250,118,750,255,750,255,710,158,710,158,-210,255,-210,255,-250],[92,"MQQQQQQQQQQQQQQMQQQQQQLQQQQQQQQQ",272,447,242,398,272,412,219,394,231,394,157,453,173,394,152,499,152,474,217,669,152,597,246,693,238,693,256,682,256,693,244,665,256,677,174,499,174,596,176,481,174,481,179,484,178,481,219,500,195,500,270,463,259,500,272,447,272,455,466,447,436,398,466,412,413,394,425,394,351,453,367,394,346,499,346,474,411,669,346,597,424,683,418,677,426,684,440,693,436,693,450,682,450,693,438,665,450,677,368,499,368,596,370,481,368,481,373,484,372,481,413,500,389,500,464,463,453,500,466,447,466,455],[93,"MLLLLLLLL",159,750,159,-250,22,-250,22,-210,119,-210,119,710,22,710,22,750,159,750],[94,"MLLLLLL",250,694,383,558,365,540,250,642,134,540,116,558,250,694],[95,"MQQQQQQQQ",192,616,164,570,192,585,138,563,152,563,90,594,105,563,85,616,85,605,113,662,85,647,139,669,125,669,187,638,172,669,192,616,192,627],[96,"MLQQQQQQQQQQQQQQ",192,447,192,447,162,398,192,412,139,394,151,394,77,453,93,394,72,499,72,474,137,669,72,597,166,693,158,693,176,682,176,693,164,665,176,677,94,499,94,596,96,481,94,481,99,484,98,481,139,500,115,500,190,463,179,500,192,447,192,455],[97,"MQQQQQQQLLQQQQQQQQQQQQQLLLQQQLLLQQQQMQQQQQQL",333,76,245,-5,308,14,202,-11,225,-11,71,30,117,-11,42,95,42,56,127,218,42,172,142,225,134,222,321,261,203,254,326,261,326,298,265,415,326,383,220,426,244,426,118,387,154,426,112,380,115,383,163,334,159,374,132,290,163,300,117,288,125,288,73,321,81,288,71,335,71,326,134,427,71,395,222,448,173,448,359,393,304,448,395,293,394,357,395,292,395,275,395,75,413,32,395,46,432,25,421,25,468,89,467,25,468,145,493,145,493,89,433,-2,493,16,411,-6,421,-6,341,46,362,-6,333,76,335,60,326,240,130,146,172,234,119,96,119,122,165,21,119,45,209,11,185,11,296,52,261,11,326,140,326,86,326,240],[98,"MLQQQQQQQLLLQLQLLLLMLQLLQQQQQQLQL",172,377,172,377,309,442,230,442,465,369,401,442,521,216,521,304,444,44,521,112,298,-11,380,-11,170,58,218,-11,167,62,168,60,131,0,106,0,106,596,92,644,106,635,91,644,53,652,80,650,28,652,28,683,172,694,172,377,175,114,175,114,185,79,175,94,185,78,189,72,294,11,229,11,407,75,364,11,438,217,438,123,409,356,438,310,304,420,369,420,190,362,234,420,186,356,175,320,175,334,175,114],[99,"MQQQQQQQQQQQQQQQQQQQQQQ",359,386,252,423,323,423,151,363,189,423,117,218,117,309,203,29,117,74,258,14,230,14,389,119,356,14,402,129,392,129,415,119,415,129,393,65,415,100,249,-11,344,-11,90,63,155,-11,34,216,34,128,105,388,34,319,251,448,166,448,378,403,334,448,404,341,404,376,371,295,404,303,358,294,365,294,314,326,323,294,312,340,312,332,347,384,312,376,359,386,353,386],[100,"MQQQQQQLQLQLLLQLQLLLMQLQQQQQQLQL",380,55,246,-11,328,-11,90,62,154,-11,34,215,34,127,112,387,34,319,257,442,175,442,383,380,333,442,383,596,369,644,383,635,368,644,305,652,355,652,305,683,449,694,449,87,464,39,449,48,465,39,527,31,479,31,527,0,380,-11,380,55,380,323,371,356,380,343,369,360,261,420,328,420,148,356,191,420,117,214,117,308,146,75,117,121,251,11,186,11,367,77,323,11,369,81,380,118,380,102,380,323],[101,"MLLQQQQQQQQQQQQQQQQQMLLQQQQ",390,231,390,231,111,231,141,81,111,129,254,14,189,19,365,70,323,14,389,117,380,90,402,131,392,131,415,119,415,131,387,59,415,97,279,-8,346,3,248,-11,264,-11,88,61,154,-11,28,220,28,127,100,392,28,324,236,448,158,448,394,352,349,448,415,252,415,307,408,232,415,235,390,231,405,231,112,252,112,252,349,252,307,395,349,347,236,426,279,426,150,379,185,426,112,252,115,334],[102,"MLQLLQLLQQLQLQLLLLLQQQQQQQLLQQQQQLLLL",178,400,178,78,190,40,178,47,190,40,191,39,254,31,205,31,275,31,275,0,148,3,235,3,34,0,151,3,34,31,103,40,93,31,105,42,112,76,112,50,112,400,33,400,33,431,112,431,112,546,187,682,112,638,267,705,225,705,348,666,323,705,357,635,357,652,326,592,357,600,313,591,320,591,272,622,280,591,271,623,271,624,270,634,270,629,300,676,270,664,267,683,285,683,195,634,223,683,175,547,175,598,175,431,292,431,292,400,178,400],[103,"MQQQQQQMQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQQMLQQQLLQLQQQQ",222,172,293,212,266,172,309,296,309,239,222,419,305,416,151,379,178,419,135,295,135,352,222,172,139,175,123,180,106,133,106,160,138,73,106,92,159,66,148,67,234,65,166,65,384,47,337,65,406,37,395,43,471,-77,467,-3,387,-179,471,-142,249,-206,327,-206,68,-152,133,-206,28,-79,28,-120,79,3,28,-29,120,21,97,15,76,110,79,53,107,193,76,157,60,296,62,236,120,409,60,365,222,442,164,442,328,406,282,442,434,453,376,453,483,417,473,453,485,404,485,411,456,374,481,378,428,395,434,374,427,403,427,399,443,430,427,424,433,431,440,431,343,392,384,431,384,295,384,354,324,182,384,226,222,149,280,149,123,180,166,149,250,-183,250,-183,394,-133,345,-183,419,-79,419,-108,301,5,419,-5,301,5,300,5,221,7,274,7,162,7,91,-38,115,4,80,-79,80,-57,138,-157,80,-126,250,-183,185,-183],[104,"MLQQLQQLQLQLQQQQLQQLQQLQLQLQLQLLLLLQQQQQ",457,252,457,61,486,33,458,37,535,31,498,31,535,0,423,3,433,3,310,0,415,3,310,31,379,40,369,31,381,42,388,76,388,50,388,309,331,418,388,408,314,420,323,420,212,367,253,420,179,260,179,324,179,76,195,36,179,42,257,31,206,31,257,0,145,3,155,3,32,0,137,3,32,31,101,40,91,31,103,42,110,76,110,50,110,596,96,644,110,635,95,644,57,652,84,650,32,652,32,683,176,694,176,346,177,346,263,431,204,407,321,442,294,441,426,405,396,442,456,320,453,374,457,252,457,301],[105,"MLLQLQLQQLQLQLQLLLLQLLMQQQLQQQQQ",177,442,177,442,177,75,189,37,177,44,189,37,247,31,201,31,247,0,143,3,145,3,33,0,129,3,33,31,102,40,92,31,104,42,111,76,111,50,111,345,95,393,111,385,94,393,94,393,93,394,93,394,37,400,80,400,37,431,177,442,181,616,148,567,181,579,128,563,138,563,79,595,93,563,79,596,75,616,75,606,103,662,75,647,128,669,114,669,176,639,162,669,181,616,181,628],[106,"MLQQQQQQQQQQQQLQLLQLLMQQQQQQQQ",210,442,210,-50,150,-179,210,-135,73,-205,116,-205,-26,-166,5,-205,-40,-125,-40,-148,-9,-81,-40,-91,6,-79,-2,-79,50,-111,41,-79,52,-125,52,-117,17,-170,52,-158,71,-183,43,-183,143,-73,137,-183,144,-52,144,-62,144,344,128,391,144,382,128,392,127,392,58,400,112,400,58,431,210,442,210,616,180,568,210,583,157,563,169,563,109,593,124,563,104,616,104,604,134,664,104,649,157,669,145,669,205,639,190,669,210,616,210,628],[107,"MLQQLQQLQQQLLLQQLQQLQLQLQLQLLLLLQQQLQQLQQLLL",287,263,414,84,483,32,448,37,511,31,492,31,511,0,424,3,468,3,316,0,400,3,316,31,352,54,352,31,271,182,352,70,235,231,303,137,233,234,169,179,169,76,185,36,169,42,247,31,196,31,247,0,137,3,187,3,28,0,127,3,28,31,97,40,87,31,99,42,106,76,106,50,106,596,92,644,106,635,91,644,53,652,80,650,28,652,28,683,172,694,172,214,313,336,335,375,335,355,312,399,335,395,306,400,309,400,306,431,418,428,348,428,488,431,459,428,488,400,362,346,425,397,283,277,305,301,282,276,281,274,287,263],[108,"MLQQLLQLQLQLQLQLLL",177,694,177,76,193,36,177,42,255,31,204,31,255,0,144,3,33,0,132,3,33,31,102,40,92,31,104,42,111,76,111,50,111,596,97,644,111,635,96,644,58,652,85,650,33,652,33,683,177,694],[109,"MQQLLLLQQQQQQQLQQLQQLQLQLQQQQLQQLQQLQLQLQQQQLQQLQQLQLQL",110,344,95,392,110,383,52,400,83,399,32,400,32,431,173,442,173,337,321,442,220,442,454,344,438,442,548,434,484,412,599,442,572,442,704,405,674,442,734,320,731,374,735,252,735,301,735,61,764,33,736,37,813,31,776,31,813,0,701,3,711,3,588,0,693,3,588,31,657,40,647,31,659,42,666,76,666,50,666,309,609,418,666,408,592,420,601,420,490,367,531,420,457,260,457,324,457,76,473,36,457,42,535,31,484,31,535,0,423,3,433,3,310,0,415,3,310,31,379,40,369,31,381,42,388,76,388,50,388,309,331,418,388,408,314,420,323,420,212,367,253,420,179,260,179,324,179,76,195,36,179,42,257,31,206,31,257,0,145,3,155,3,32,0,137,3,32,31,101,40,91,31,103,42,110,76,110,50,110,344],[110,"MQQLLLLQQQQLQQLQQLQLQLQQQQLQQLQQLQLQL",110,344,95,392,110,383,52,400,83,399,32,400,32,431,173,442,173,337,321,442,220,442,426,405,396,442,456,320,453,374,457,252,457,301,457,61,486,33,458,37,535,31,498,31,535,0,423,3,433,3,310,0,415,3,310,31,379,40,369,31,381,42,388,76,388,50,388,309,331,418,388,408,314,420,323,420,212,367,253,420,179,260,179,324,179,76,195,36,179,42,257,31,206,31,257,0,145,3,155,3,32,0,137,3,32,31,101,40,91,31,103,42,110,76,110,50,110,344],[111,"MLQQQQQQQQMLQLQQQQQQQQ",471,214,471,214,395,44,471,111,249,-11,332,-11,87,61,153,-11,28,214,28,126,101,386,28,316,250,448,164,448,413,371,347,448,471,214,471,304,250,14,250,14,356,70,317,14,366,88,388,222,388,132,362,361,388,318,249,426,319,423,147,376,187,426,135,359,140,368,111,222,111,315,136,81,111,125,250,14,178,16],[112,"MLQLQQQQQQQMLLLQQLQQLQLLQLQQLLLQQQQQQQ",175,337,175,114,183,81,175,94,189,72,294,11,229,11,400,77,357,11,438,216,438,135,382,379,438,319,304,417,347,417,186,354,232,417,175,337,180,346,175,59,175,59,175,50,175,-118,191,-158,175,-152,253,-163,202,-163,253,-194,140,-191,148,-191,28,-194,130,-191,28,-163,97,-154,87,-163,99,-152,99,-152,106,-118,106,-143,106,350,92,393,106,385,28,400,79,400,28,431,172,442,172,376,312,442,232,442,465,369,403,442,521,216,521,304,444,44,521,112,298,-11,380,-11,186,40,228,-11,175,59,177,51],[113,"MLQQQQQQQLLLQQLQQLQLLQLMLQQQQQQQQL",380,61,380,61,247,-11,325,-11,89,64,153,-11,34,215,34,129,113,388,34,320,255,442,175,442,381,366,336,442,389,351,386,358,427,442,449,442,449,-118,465,-158,449,-152,527,-163,476,-163,527,-194,414,-191,422,-191,302,-194,404,-191,302,-163,371,-154,361,-163,373,-152,373,-152,380,-118,380,-143,380,61,383,277,383,277,345,376,383,331,261,417,310,417,155,352,198,417,117,215,117,295,174,48,117,109,251,11,208,11,343,52,305,11,383,136,383,96,383,277],[114,"MQLLQLLQQLQLQLQQLLLLQQQQQQQQQQQQL",172,78,184,40,172,47,184,40,185,39,248,31,199,31,269,31,269,0,142,3,229,3,28,0,145,3,28,31,97,40,87,31,99,42,106,76,106,50,106,344,91,392,106,383,48,400,79,399,28,400,28,431,167,442,167,332,256,437,194,416,290,442,272,442,357,407,337,442,364,381,364,395,331,338,364,346,321,337,326,337,281,364,290,337,278,380,278,371,301,419,278,407,290,420,299,420,191,338,223,420,172,232,172,291,172,78],[115,"MLQQQQQQQQQLQLLLQQQQQQQQQQQQQLQQLQLLLQQQQQQQ",208,194,208,194,95,227,122,211,76,240,85,232,33,325,33,275,95,427,33,395,193,448,134,448,287,420,249,448,304,436,298,429,324,448,317,448,335,424,334,439,335,323,329,300,335,302,328,300,327,299,322,299,310,308,311,299,227,426,303,409,193,429,211,429,83,371,99,429,81,353,81,362,158,281,81,302,204,271,173,277,307,232,276,257,318,223,313,228,360,128,360,181,290,8,360,43,199,-11,252,-11,89,32,134,-11,69,9,44,-11,49,-11,33,13,34,-2,33,145,40,169,33,167,40,169,41,170,46,170,59,159,56,170,60,153,59,157,159,16,86,37,199,11,177,11,308,74,289,11,312,102,312,87,208,194,312,175],[116,"MLLQQQQLLLQQQQLLLQQLLLLL",173,400,173,400,173,122,231,15,173,22,240,14,235,14,300,70,283,14,307,126,307,94,307,181,332,181,332,124,286,6,332,42,233,-11,264,-11,118,52,149,-11,104,124,104,82,104,400,19,400,19,422,137,534,108,426,148,615,147,572,173,615,173,431,316,431,316,400,173,400],[117,"MLQQQLQLQLLLQLQQQLQLQLLLQLQLLL",391,79,391,79,262,-11,349,-11,117,75,139,-11,110,158,110,101,110,308,101,386,110,373,95,392,32,400,84,400,32,431,179,442,179,110,201,29,179,49,202,29,267,11,223,11,368,78,335,11,388,166,388,116,388,344,373,392,388,383,372,392,310,400,358,400,310,431,457,442,457,87,472,39,457,48,473,39,535,31,487,31,535,0,391,-11,391,79],[118,"MLQQQLQLQLQQLQQLLQQQLQQLQLQ",416,333,285,8,264,-11,277,-11,246,1,252,-11,243,8,245,3,99,363,75,394,88,389,75,395,19,400,61,400,19,431,116,428,64,428,225,431,135,428,225,400,168,374,168,400,174,357,168,370,286,78,388,333,394,357,394,350,359,399,394,392,346,400,353,400,346,431,433,428,397,428,508,431,474,428,508,400,418,339,443,399,418,338,416,333,417,336],[119,"MLLQQLLQLQQQLQQLQQLQQLLQQLQQLQQLLQQLQLQQLQ",619,336,619,336,502,8,482,-11,495,-9,462,8,469,-11,360,292,259,9,246,-10,253,-8,245,-10,239,-11,242,-11,220,6,226,-11,218,11,219,7,92,365,63,397,82,392,18,400,50,400,18,431,111,428,72,428,220,431,130,428,220,400,161,373,161,400,166,355,161,367,261,88,347,330,324,385,329,379,261,400,306,400,261,431,350,428,306,428,454,431,367,428,454,400,395,373,395,400,400,354,395,369,499,75,590,331,595,352,595,344,551,399,595,391,551,399,537,400,544,400,537,431,630,428,594,428,703,431,670,428,703,400,619,336,641,398],[120,"MLQQLQQLQQLQQQLQQLQLLQQLQLQQLQQLLQQLQQLQQ",287,235,421,62,475,32,442,36,516,31,488,31,516,0,420,3,471,3,312,0,402,3,312,31,348,56,343,32,327,89,348,60,251,189,165,78,175,99,161,62,161,69,190,31,161,35,190,0,95,3,118,3,12,0,51,3,12,31,140,91,90,31,234,210,135,339,85,392,100,384,74,396,80,395,73,396,17,400,59,400,17,431,112,428,58,428,220,431,142,428,220,400,185,375,186,398,194,357,185,367,272,256,334,334,349,369,349,352,320,400,349,397,320,431,416,428,359,428,498,431,459,428,498,400,379,348,422,398,287,235,360,327],[121,"MLQQQQQQQQQQQQLQQLQQLQQLLQQLLQQLQ",415,336,239,-91,111,-205,191,-205,32,-165,59,-205,19,-124,19,-146,51,-82,19,-89,61,-81,56,-81,101,-109,92,-81,103,-123,103,-116,64,-165,103,-159,111,-183,83,-183,209,-97,170,-183,225,-59,215,-84,250,0,239,-29,100,365,61,398,88,394,19,400,42,400,19,431,116,428,64,428,225,431,147,428,225,400,169,374,169,400,175,356,169,371,286,87,387,333,393,357,393,347,352,400,393,395,346,400,346,431,433,428,412,428,508,431,474,428,508,400,415,336,441,400],[122,"MLLQQLLLQQQLLQQLLLQQQ",390,401,112,25,230,25,348,69,319,25,376,187,369,101,401,187,384,0,54,0,29,7,31,0,28,14,28,10,37,32,28,21,316,409,202,409,89,369,115,409,67,270,71,341,42,270,53,431,373,431,398,423,396,431,399,418,399,421,390,401,399,412],[123,"MLLLL",499,255,0,255,0,277,499,277,499,255],[124,"MLLLL",999,255,0,255,0,277,999,277,999,255],[125,"MLQLQQQLQQMLQLQLLQQQQ",241,639,149,513,128,525,134,520,182,670,207,698,192,694,216,699,211,699,250,678,240,699,250,677,253,665,253,671,241,639,253,655,408,639,316,513,295,525,301,520,349,670,374,698,359,694,374,698,374,698,383,699,378,699,416,679,406,699,420,665,420,672,408,639,420,655],[126,"MLQQQQQLLQQQQQL",400,668,416,653,344,584,363,595,308,575,328,575,246,598,285,575,181,623,204,623,102,579,140,623,99,575,83,590,155,659,136,648,191,668,171,668,253,645,214,668,318,620,296,620,397,664,359,620,400,668],[160,""],[161,"MLLQQLQLLLQLQQLLQQLLQQLQQLLL",554,680,582,455,557,455,515,602,544,565,377,649,479,649,274,649,228,637,235,649,228,636,228,636,228,635,225,609,225,629,225,79,237,42,225,50,320,31,253,31,353,31,353,0,185,3,317,3,33,0,68,3,33,31,57,31,132,48,122,31,136,78,136,55,136,602,124,640,136,632,57,649,110,649,33,649,33,680,554,680],[162,"MLQQLQQLQQQQMLLL",442,698,780,20,785,8,785,11,763,0,779,0,69,0,47,8,48,0,52,20,47,11,390,698,406,715,398,713,416,716,410,716,438,705,432,716,442,698,439,703,384,616,114,76,653,76,384,616],[163,"MQQLQQLQQLQQLMQQQQQLQQQMLLLLLLLLLLLL",721,339,624,84,721,190,401,-22,532,-16,388,-22,163,74,259,-22,56,323,62,174,56,339,154,598,56,491,374,705,246,699,388,705,616,606,519,705,721,356,715,504,721,339,389,1,538,70,473,1,624,339,624,162,512,637,624,547,388,683,455,683,239,613,304,683,239,612,153,339,153,518,268,44,153,131,389,1,324,1,567,414,567,270,542,270,542,304,235,304,235,270,210,270,210,414,235,414,235,380,542,380,542,414,567,414],[164,"MLQQLQQLQQLLQQQLQQLQLQLQQQ",370,695,570,74,592,38,580,45,661,31,607,31,661,0,538,3,544,3,394,0,429,3,394,31,479,61,479,31,474,79,479,65,316,571,166,105,161,83,161,91,199,38,161,51,238,31,216,31,238,0,125,3,145,3,32,0,82,3,32,31,132,100,108,31,324,695,336,715,329,712,337,715,347,716,340,716,368,702,362,716,370,695,369,699],[165,"MLLQQLQQLLLMLLLQQLQQLLLMLLLLLLLLLLLL",611,677,619,521,594,521,582,599,591,585,506,607,576,607,160,607,84,599,90,607,72,521,75,585,47,521,55,677,611,677,50,0,50,0,42,167,67,167,79,80,70,94,159,70,86,70,507,70,587,81,581,70,599,167,594,94,624,167,616,0,50,0,527,438,527,266,502,266,502,317,164,317,164,266,139,266,139,438,164,438,164,387,502,387,502,438,527,438],[166,"MLQLQLLQQLLQQLLLQQLLQQLLQQLQQLLLLLQQ",613,602,613,78,625,40,613,48,625,40,692,31,640,31,716,31,716,0,568,3,681,3,421,0,456,3,421,31,445,31,520,48,510,31,524,78,524,55,524,649,225,649,225,78,237,40,225,48,304,31,251,31,328,31,328,0,180,3,293,3,33,0,68,3,33,31,57,31,132,48,122,31,136,78,136,55,136,602,124,640,136,632,57,649,110,649,33,649,33,680,716,680,716,649,692,649,617,632,627,649,613,602,613,625],[167,"MLLQQQLLLQQLLQQLLLLLQLLLLLLQLLQQ",372,326,121,42,397,42,571,77,523,42,633,187,616,109,640,236,637,209,665,236,637,0,82,0,57,11,59,0,67,27,57,16,305,298,56,660,63,682,56,679,70,683,65,683,71,683,82,683,637,683,665,458,640,458,576,614,625,575,576,614,575,615,575,615,574,615,573,616,573,616,400,652,525,652,169,652,374,356,381,342,381,347,372,326,381,336],[168,"MLQLLLQLLQQLLQQQLQQQQQQQQQQLQQQQQQQQQQ",433,351,433,79,445,42,433,50,445,42,445,42,446,41,528,31,463,31,561,31,561,0,388,3,525,3,216,0,252,3,216,31,249,31,340,50,328,31,343,60,342,54,344,79,344,66,344,351,294,566,344,488,186,628,254,628,103,592,131,628,87,548,90,574,72,535,85,536,56,552,56,535,97,663,56,616,187,705,133,705,367,547,313,705,388,462,380,508,389,462,515,687,416,634,590,705,549,705,703,628,666,705,721,552,721,590,705,535,721,536,690,551,692,535,619,625,683,609,591,628,605,628,448,478,484,628,433,351,433,418],[169,"MLQLLLQLLQQLLQQQLQQQQLQLLLQLLQQLLQQLQQQQMLQQMLQQ",399,135,399,79,411,42,399,50,411,42,411,42,412,41,494,31,429,31,527,31,527,0,357,3,491,3,188,0,224,3,188,31,221,31,312,50,300,31,315,60,314,54,316,79,316,66,316,135,108,225,184,148,56,342,56,278,140,485,56,424,316,548,212,538,316,604,304,641,316,633,304,641,304,641,303,642,221,652,286,652,188,652,188,683,358,680,224,680,527,683,491,680,527,652,494,652,403,633,415,652,399,604,399,626,399,548,609,461,531,538,665,341,665,407,581,198,665,259,399,135,506,143,316,158,316,525,156,341,156,504,316,158,156,179,399,526,399,157,565,342,565,177,399,526,565,507],[170,"MLQLQQLQQQLQQLQLLLQLLQQLLQQQLQQQQQQQLQQQLQLLLQLLQQLLQQ",427,604,427,160,569,395,565,193,569,402,632,552,570,538,658,554,642,554,696,554,720,543,718,554,707,532,720,534,652,431,656,525,652,420,599,226,652,298,427,135,541,149,427,79,439,42,427,50,439,42,439,42,440,41,522,31,457,31,555,31,555,0,385,3,519,3,216,0,252,3,216,31,249,31,340,50,328,31,343,60,342,54,344,79,344,66,344,135,176,227,232,150,125,396,125,298,88,526,124,508,77,530,83,529,66,532,73,531,57,543,57,534,82,554,57,554,119,554,200,485,183,554,208,414,208,456,344,160,208,196,344,604,332,641,344,633,332,641,332,641,331,642,249,652,314,652,216,652,216,683,386,680,252,680,555,683,519,680,555,652,522,652,431,633,443,652,427,604,427,626],[172,"MLLLQQQQQQQQLQQQQLLQLLLQQQLQLQQQQQQQQLLLLQQLQLQL",677,162,677,162,644,0,485,0,460,7,463,0,459,21,459,11,506,222,459,90,561,425,555,360,562,455,562,440,470,649,562,587,360,683,420,683,216,620,275,683,216,619,159,455,159,557,208,243,159,378,262,21,262,93,255,1,262,4,255,1,254,1,237,0,250,0,77,0,44,162,69,162,87,88,79,110,105,69,92,73,153,65,118,65,233,65,159,212,220,120,153,222,144,235,150,226,60,412,72,343,56,454,56,433,145,631,56,558,361,705,233,705,586,623,496,705,665,454,665,552,595,262,665,373,595,262,594,261,593,260,577,235,493,83,509,135,488,65,490,74,568,65,631,80,623,65,634,89,652,162,642,111,677,162],[174,"MLQQLLQQLQLQLLLQQLLQLQLQLLLLLQQQQQLLQQQQLLQQQQQLLLLMLLQQQQLQQQL",448,400,448,78,460,40,448,47,524,31,474,31,545,31,545,0,418,3,505,3,304,0,421,3,304,31,373,40,363,31,375,42,382,76,382,50,382,400,172,400,172,76,188,36,172,42,250,31,199,31,250,0,139,3,28,0,127,3,28,31,97,40,87,31,99,42,106,76,106,50,106,400,27,400,27,431,106,431,106,545,198,678,106,633,317,705,253,705,429,663,396,705,537,705,482,705,620,665,596,705,620,664,621,663,628,635,628,649,597,592,628,600,584,591,591,591,543,622,551,591,542,623,542,624,541,634,541,629,571,676,541,664,538,683,556,683,465,633,492,683,445,547,445,597,445,431,563,431,563,400,448,400,169,431,382,431,382,546,385,580,382,567,357,620,357,589,389,663,357,654,393,664,391,664,367,676,316,683,343,683,202,635,246,683,169,544,169,598,169,431],[175,"MLLQQLLQLQLQLLLLLQQQQQQQQQQQLLQLLQLLLQQLLQLQLQLQQ",330,400,172,400,172,76,188,36,172,42,250,31,199,31,250,0,139,3,28,0,127,3,28,31,97,40,87,31,99,42,106,76,106,50,106,400,27,400,27,431,106,431,106,545,200,679,106,634,318,705,255,705,431,655,396,705,447,604,447,632,416,560,447,570,401,558,409,558,360,584,371,558,356,604,356,592,403,650,356,646,317,683,374,683,205,638,249,683,204,637,204,636,169,544,169,599,169,431,287,431,305,432,303,431,323,434,449,443,449,76,465,36,449,42,527,31,476,31,527,0,416,3,305,0,404,3,305,31,374,40,364,31,376,42,383,76,383,50,383,346,365,395,383,386,330,400,354,400],[176,"MLLQQLLQLQLQLLLLLQQQQLLQQLLQLQLQLMLQQQQQLL",383,400,172,400,172,76,188,36,172,42,250,31,199,31,250,0,139,3,28,0,127,3,28,31,97,40,87,31,99,42,106,76,106,50,106,400,27,400,27,431,106,431,106,545,195,677,106,631,320,705,251,705,404,691,372,705,413,688,410,688,449,694,449,76,465,36,449,42,527,31,476,31,527,0,416,3,305,0,404,3,305,31,374,40,364,31,376,42,383,76,383,50,383,400,383,431,383,595,358,634,358,604,383,674,358,663,319,683,355,683,198,630,241,683,169,544,169,594,169,431,383,431],[177,"MLLQQLLQLQLQLLLQQLLQLQLQLLLLLQQQQQQQLQQQQQQLLQLLQLLLQLLQLLQLQLQLQLLLLLLLLQMLQQQQLQLL",607,400,449,400,449,76,465,36,449,42,527,31,476,31,527,0,416,3,305,0,404,3,305,31,374,40,364,31,376,42,383,76,383,50,383,400,172,400,172,76,188,36,172,42,250,31,199,31,250,0,139,3,28,0,127,3,28,31,97,40,87,31,99,42,106,76,106,50,106,400,27,400,27,431,106,431,106,545,200,679,106,634,317,705,254,705,432,650,396,705,595,705,497,704,708,655,673,705,724,604,724,632,693,560,724,570,692,560,678,558,685,558,637,584,648,558,633,604,633,592,680,650,633,646,594,683,651,683,482,638,526,683,481,637,481,636,446,544,446,599,446,431,564,431,582,432,580,431,687,440,726,443,726,76,742,36,726,42,742,36,743,35,804,31,754,31,804,0,693,3,582,0,681,3,582,31,651,40,641,31,653,42,660,76,660,50,660,346,642,395,660,386,642,395,641,395,640,395,640,396,639,396,638,396,638,397,637,397,607,400,626,400,383,431,383,561,353,604,353,569,401,650,353,648,315,683,369,683,206,639,250,683,205,638,169,544,169,601,169,431,383,431],[178,"MLLQQLLQLQLQLLLQQLLQLQLQLLLLLQQQLQQQLLQLLQLLQLQLQLMLQQQQQQLLMLQQQQQLL",660,400,449,400,449,76,465,36,449,42,527,31,476,31,527,0,416,3,305,0,404,3,305,31,374,40,364,31,376,42,383,76,383,50,383,400,172,400,172,76,188,36,172,42,250,31,199,31,250,0,139,3,28,0,127,3,28,31,97,40,87,31,99,42,106,76,106,50,106,400,27,400,27,431,106,431,106,545,198,678,106,633,318,705,253,705,434,657,405,705,436,653,597,705,500,705,681,691,649,705,690,688,687,688,726,694,726,76,742,36,726,42,742,36,743,35,804,31,754,31,804,0,693,3,582,0,681,3,582,31,651,40,641,31,653,42,660,76,660,50,660,400,383,431,383,545,386,580,383,569,358,620,358,590,394,664,358,656,317,683,363,683,202,635,245,683,169,544,169,598,169,431,383,431,660,431,660,595,635,634,635,604,660,674,635,663,596,683,632,683,475,630,518,683,446,544,446,594,446,431,660,431],[179,"MLLQLQLQQLQLQLQLLLLQLL",177,442,177,442,177,75,189,37,177,44,189,37,247,31,201,31,247,0,143,3,145,3,33,0,129,3,33,31,102,40,92,31,104,42,111,76,111,50,111,345,95,393,111,385,94,393,94,393,93,394,93,394,37,400,80,400,37,431,177,442],[180,"MLQQQQQQQQQQQQLQLLQLL",210,442,210,-50,150,-179,210,-135,73,-205,116,-205,-26,-166,5,-205,-40,-125,-40,-148,-9,-81,-40,-91,6,-79,-2,-79,50,-111,41,-79,52,-125,52,-117,17,-170,52,-158,71,-183,43,-183,143,-73,137,-183,144,-52,144,-62,144,344,128,391,144,382,128,392,127,392,58,400,112,400,58,431,210,442],[181,"MLQQQQLL",275,510,124,632,107,662,107,646,128,694,107,683,143,698,136,698,173,681,160,698,293,527,275,510],[182,"MLLLQQQQ",375,632,223,510,206,528,326,681,356,698,337,698,388,677,377,698,392,662,392,669,375,632,392,645],[183,"MLLLLLL",250,519,367,588,381,568,249,466,118,568,132,588,250,519],[184,"MLLQQQLQLQQQQ",377,694,377,694,399,694,331,549,397,598,249,522,294,522,136,582,180,522,135,583,100,694,101,629,122,694,186,578,124,614,250,560,216,560,348,609,310,560,377,694,376,644],[185,"MLLLL",430,559,69,559,69,590,430,590,430,559],[186,"MQQQQLQQQQQQMQQQQ",470,629,426,555,470,580,425,554,426,554,374,541,402,541,293,582,321,541,293,583,292,584,293,584,279,629,279,605,321,701,279,675,375,716,345,716,456,674,428,716,470,629,470,653,375,563,445,629,445,563,374,694,445,694,304,628,304,694,375,563,304,563],[187,"MLQQQLLLQQQLL",284,-22,284,-55,367,-126,367,-68,293,-192,367,-176,175,-203,246,-203,131,-203,131,-181,162,-181,298,-126,297,-181,248,-75,298,-87,215,-71,233,-71,215,-22,284,-22],[188,"MLQQQQQQQQQQQQQQQQQQQQQQQQLQQLQLQLLLLLQQQQQQ",310,419,310,419,462,241,431,369,471,174,471,207,398,24,471,79,296,-11,351,-11,210,31,235,-11,201,65,201,47,227,101,201,94,237,102,232,102,272,76,265,102,273,66,273,71,243,30,273,38,293,11,263,11,371,60,341,11,396,173,396,102,332,365,396,301,237,409,294,404,228,420,228,410,244,431,228,429,362,519,338,439,368,564,368,540,307,676,368,650,272,683,290,683,197,645,225,683,172,558,172,613,172,0,126,3,154,3,28,0,85,3,28,31,97,40,87,31,99,42,106,76,106,50,106,400,28,400,28,431,106,431,106,556,185,684,106,643,272,705,225,705,412,645,361,705,443,563,443,608,376,449,443,494,310,419,348,430],[189,"MLQQQQQQQQQQQQQQQQLQQQLQQQQQQQQQQQQQQQQLMLQQLQQLMQQQQQQQQ",395,231,395,231,495,24,395,65,542,14,519,14,647,73,608,14,665,111,659,91,680,131,671,130,693,119,693,131,666,58,693,96,538,-11,618,-11,380,67,443,-11,371,78,375,72,267,-2,342,20,204,-11,237,-11,68,34,110,-11,45,92,45,58,144,217,45,172,326,250,219,250,326,298,266,414,326,383,220,426,244,426,120,389,158,426,119,388,112,380,115,384,163,334,159,374,132,290,163,300,117,288,125,288,73,321,81,288,71,335,71,326,135,428,71,395,222,448,174,448,358,393,308,448,375,371,368,383,526,448,439,448,672,357,629,448,692,277,688,322,693,252,693,265,686,232,693,235,668,231,683,231,395,231,627,252,627,252,525,426,618,426,437,379,474,426,437,378,399,280,408,341,396,252,397,267,627,252,326,229,131,136,170,223,122,92,122,115,167,21,122,44,209,11,186,11,315,64,276,11,338,132,338,95,335,154,338,143,326,229,326,185],[190,"MLLQQQQQQQQQQQQQQQQQQQQQQQQQMLQQLQQMLQQQQQLQQQ",724,231,724,231,451,231,551,24,451,65,598,14,575,14,703,73,664,14,721,111,715,91,736,131,727,130,749,119,749,131,722,58,749,96,594,-11,674,-11,445,56,507,-11,417,93,429,72,292,-4,372,17,241,-11,267,-11,83,64,147,-11,28,219,28,130,104,394,28,326,241,448,164,448,399,371,335,448,416,347,408,359,557,446,468,433,582,448,569,448,728,357,685,448,748,277,744,322,749,252,749,265,742,232,749,235,724,231,739,231,452,252,683,252,581,426,674,426,493,379,530,426,493,378,455,280,464,341,452,252,453,267,242,11,242,11,335,57,296,11,382,223,382,113,286,417,382,378,242,426,263,426,139,368,177,426,139,368,105,223,105,315,201,19,105,57,242,11,222,11],[191,"MLQQQQQLLLLQQQQQLLMLLQQQQQMLLQQQQQ",439,522,372,406,454,283,432,362,464,213,464,249,390,44,464,111,249,-11,330,-11,147,16,195,-11,79,-102,60,-90,67,-80,129,28,38,174,54,81,35,213,35,193,109,390,35,319,250,448,169,448,354,418,308,448,420,534,439,522,146,59,146,59,338,392,249,426,300,426,144,373,184,426,133,357,138,366,104,214,104,309,146,59,104,107,354,374,354,374,163,42,250,11,199,11,358,64,317,11,366,75,362,69,395,214,395,121,354,374,395,326],[192,"MLLLQLQLLLQQQLQQLQLLLLLLLLQQLQLLLQLLQLQLLLQQLLQQLQQQLMLLLQLLQ",874,258,832,0,339,0,339,31,406,39,396,31,407,40,416,76,416,48,416,313,255,313,180,103,175,81,175,90,216,36,175,48,249,31,230,31,249,0,134,3,153,3,32,0,98,3,32,31,145,98,121,31,343,651,304,652,303,652,258,652,258,683,818,683,846,458,821,458,781,604,808,567,643,652,745,652,548,652,502,640,509,652,502,639,502,639,502,638,499,612,499,632,499,344,584,344,676,379,658,344,676,379,687,461,687,401,712,461,712,196,687,196,667,290,687,269,584,313,646,313,499,313,499,71,510,36,499,41,548,31,519,31,643,31,800,90,759,31,825,143,815,111,849,258,835,175,874,258,375,648,266,344,416,344,416,604,390,646,416,640,389,646,388,647,375,648,382,648],[193,"MQQQQLQQLQQLLLQLQQLQLLLQLLQQLLLQQLLQLLLQLQQLLQQLLLMLQQQQQLLQQQQQ",556,0,479,-11,527,0,400,-22,428,-22,179,71,275,-22,70,323,76,172,70,339,171,601,70,494,385,705,262,698,400,705,470,695,428,705,556,683,525,683,929,683,957,458,932,458,890,605,919,567,889,605,873,622,882,614,751,652,835,652,639,652,593,640,600,652,593,639,593,639,593,638,590,612,590,632,590,370,698,370,799,405,778,370,812,487,812,428,837,487,837,222,812,222,788,318,812,296,698,339,764,339,590,339,590,71,601,36,590,41,602,36,602,35,603,35,639,31,612,31,749,31,910,90,868,31,957,237,938,128,957,241,957,242,959,254,958,247,960,258,960,256,985,258,943,0,556,0,404,0,404,0,498,52,478,0,510,109,506,72,514,341,514,155,509,578,514,534,475,664,502,643,475,664,475,664,404,683,451,683,241,591,309,683,170,354,170,496,249,88,170,193,404,0,315,0],[194,"MLQQQLQQQLLLLQQQQLQQQLLMLQQQQQMLQQQQQ",665,725,596,624,721,339,721,507,624,84,721,190,401,-22,532,-16,388,-22,208,36,293,-22,200,40,202,40,192,31,196,40,132,-56,112,-42,120,-31,180,58,77,212,110,115,56,339,56,273,154,598,56,491,374,705,246,699,388,705,569,647,477,705,576,642,574,642,585,652,580,642,644,739,665,725,206,97,554,607,388,683,482,683,223,606,291,683,197,572,209,591,145,339,145,489,206,97,145,184,570,586,223,76,389,0,292,2,554,75,485,0,574,100,565,87,632,339,632,184,570,586,632,503],[195,"MLLLL",262,363,37,280,27,310,251,392,262,363],[196,"MQQQQQQQQMQQQQQLQQQ",203,619,176,575,203,589,153,569,165,569,107,599,120,569,103,619,103,608,133,665,103,652,153,669,142,669,199,639,185,669,203,619,203,629,396,619,366,573,396,586,346,569,357,569,300,600,313,569,296,619,296,610,323,663,296,649,324,664,346,669,334,669,392,639,379,669,396,619,396,630],[197,"MLLQQQLQQLQLQQLQQQQQQ",171,24,182,8,182,7,140.5,-26.5,170,-5,93,-67,111,-48,72,-107,75,-86,72,-111,87,-137.5,72,-128,120,-147,102,-147,122,-147,195,-95,166,-146,214,-107,163.5,-166,195,-142,94,-191,132,-190,91,-191,30.5,-173.5,58,-191,0,-125,3,-156,19.5,-71.5,0,-94,64,-37.5,39,-49,121.5,-9.5,89,-26,171,24,154,7],[8729,"MLLLLLL",250,569,367,638,381,618,249,516,118,618,132,638,250,569]]');

==> figures/sparsity/chodal-extension_files/web3d.nocache.js <==
function web3d(){var H='bootstrap',I='begin',J='gwt.codesvr.web3d=',K='gwt.codesvr=',L='web3d',M='startup',N='DUMMY',O=0,P=1,Q='iframe',R='position:absolute; width:0; height:0; border:none; left: -1000px;',S=' top: -1000px;',T='Chrome',U='CSS1Compat',V='<!doctype html>',W='',X='<html><head><\/head><body><\/body><\/html>',Y='undefined',Z='readystatechange',$=10,_='script',ab='javascript',bb='Failed to load ',cb='moduleStartup',db='scriptTagAdded',eb='moduleRequested',fb='meta',gb='name',hb='web3d::',ib='::',jb='gwt:property',kb='content',lb='=',mb='gwt:onPropertyErrorFn',nb='Bad handler "',ob='" for "gwt:onPropertyErrorFn"',pb='gwt:onLoadErrorFn',qb='" for "gwt:onLoadErrorFn"',rb='#',sb='?',tb='/',ub='img',vb='clear.cache.gif',wb='baseUrl',xb='web3d.nocache.js',yb='base',zb='//',Ab='selectingPermutation',Bb='web3d.devmode.js',Cb='6887A04B541C5CC0279B67D6841DC5D5',Db=':',Eb='.cache.js',Fb='loadExternalRefs',Gb='end';var n=window;var o=document;q(H,I);function p(){var a=n.location.search;return a.indexOf(J)!=-1||a.indexOf(K)!=-1}
function q(a,b){if(n.__gwtStatsEvent){n.__gwtStatsEvent({moduleName:L,sessionId:n.__gwtStatsSessionId,subSystem:M,evtGroup:a,millis:(new Date).getTime(),type:b})}}
web3d.__sendStats=q;web3d.__moduleName=L;web3d.__errFn=null;web3d.__moduleBase=N;web3d.__softPermutationId=O;web3d.__computePropValue=null;web3d.__getPropMap=null;web3d.__installRunAsyncCode=function(){};web3d.__gwtStartLoadingFragment=function(){return null};web3d.__gwt_isKnownPropertyValue=function(){return false};web3d.__gwt_getMetaProperty=function(){return null};var r=null;var s=n.__gwt_activeModules=n.__gwt_activeModules||{};s[L]={moduleName:L};web3d.__moduleStartupDone=function(e){var f=s[L].bindings;s[L].bindings=function(){var a=f?f():{};var b=e[web3d.__softPermutationId];for(var c=O;c<b.length;c++){var d=b[c];a[d[O]]=d[P]}return a}};var t;function u(){v();return t}
function v(){if(t){return}var a=o.createElement(Q);a.id=L;a.style.cssText=R+S;a.tabIndex=-1;o.body.appendChild(a);t=a.contentWindow.document;if(navigator.userAgent.indexOf(T)==-1){t.open();var b=document.compatMode==U?V:W;t.write(b+X);t.close()}}
function w(f){function g(a){function b(){if(typeof o.readyState==Y){return typeof o.body!=Y&&o.body!=null}return /loaded|complete/.test(o.readyState)}
var c=b();if(c){a();return}function d(){if(!c){if(!b()){return}c=true;a();if(o.removeEventListener){o.removeEventListener(Z,d,false)}if(e){clearInterval(e)}}}
if(o.addEventListener){o.addEventListener(Z,d,false)}var e=setInterval(function(){d()},$)}
function h(a){var b=u();var c=b.body;var d=b.createElement(_);d.language=ab;if(location.host){d.crossOrigin=W}d.src=a;if(web3d.__errFn){d.onerror=function(){web3d.__errFn(L,new Error(bb+a))}}c.appendChild(d);q(cb,db)}
q(cb,eb);g(function(){h(f)})}
web3d.__startLoadingFragment=function(a){return C(a)};web3d.__installRunAsyncCode=function(a){var b=u();var c=b.body;var d=b.createElement(_);d.language=ab;d.text=a;c.appendChild(d);c.removeChild(d)};function A(){var c={};var d;var e;var f=o.getElementsByTagName(fb);for(var g=O,h=f.length;g<h;++g){var i=f[g],j=i.getAttribute(gb),k;if(j){j=j.replace(hb,W);if(j.indexOf(ib)>=O){continue}if(j==jb){k=i.getAttribute(kb);if(k){var l,m=k.indexOf(lb);if(m>=O){j=k.substring(O,m);l=k.substring(m+P)}else{j=k;l=W}c[j]=l}}else if(j==mb){k=i.getAttribute(kb);if(k){try{d=eval(k)}catch(a){alert(nb+k+ob)}}}else if(j==pb){k=i.getAttribute(kb);if(k){try{e=eval(k)}catch(a){alert(nb+k+qb)}}}}}__gwt_getMetaProperty=function(a){var b=c[a];return b==null?null:b};r=d;web3d.__errFn=e}
function B(){function e(a){var b=a.lastIndexOf(rb);if(b==-1){b=a.length}var c=a.indexOf(sb);if(c==-1){c=a.length}var d=a.lastIndexOf(tb,Math.min(c,b));return d>=O?a.substring(O,d+P):W}
function f(a){if(a.match(/^\w+:\/\//)){}else{var b=o.createElement(ub);b.src=a+vb;a=e(b.src)}return a}
function g(){var a=__gwt_getMetaProperty(wb);if(a!=null){return a}return W}
function h(){var a=o.getElementsByTagName(_);for(var b=O;b<a.length;++b){if(a[b].src.indexOf(xb)!=-1){return e(a[b].src)}}return W}
function i(){var a=o.getElementsByTagName(yb);if(a.length>O){return a[a.length-P].href}return W}
function j(){var a=o.location;return a.href==a.protocol+zb+a.host+a.pathname+a.search+a.hash}
var k=g();if(k==W){k=h()}if(k==W){k=i()}if(k==W&&j()){k=e(o.location.href)}k=f(k);return k}
function C(a){if(a.match(/^\//)){return a}if(a.match(/^[a-zA-Z]+:\/\//)){return a}return web3d.__moduleBase+a}
function D(){var f=[];var g=O;var h=[];var i=[];function j(a){var b=i[a](),c=h[a];if(b in c){return b}var d=[];for(var e in c){d[c[e]]=e}if(r){r(a,d,b)}throw null}
__gwt_isKnownPropertyValue=function(a,b){return b in h[a]};web3d.__getPropMap=function(){var a={};for(var b in h){if(h.hasOwnProperty(b)){a[b]=j(b)}}return a};web3d.__computePropValue=j;n.__gwt_activeModules[L].bindings=web3d.__getPropMap;q(H,Ab);if(p()){return C(Bb)}var k;try{k=Cb;var l=k.indexOf(Db);if(l!=-1){g=parseInt(k.substring(l+P),$);k=k.substring(O,l)}}catch(a){}web3d.__softPermutationId=g;return C(k+Eb)}
function F(){if(!n.__gwt_stylesLoaded){n.__gwt_stylesLoaded={}}q(Fb,I);q(Fb,Gb)}
A();web3d.__moduleBase=B();s[L].moduleBase=web3d.__moduleBase;var G=D();F();q(H,Gb);w(G);return true}
web3d.succeeded=web3d();
